Counterexamples, Spectral Obstructions, and Deletion Stability for WOW-284

WOW-284 is a Graffiti conjecture asserting that every connected graph of order at least three and girth at least five has minimum dual degree at most $-\lambda_{\min}(D)$, where $D$ is the distance matrix and the dual degree of a vertex is the average degree of its neighbors. We refute it with exact counterexamples on $38$, $39$, $40$, $42$ and $50$ vertices and study the structure of regular counterexamples. For a connected $k$-regular graph $G$ of girth at least five and diameter three, we prove that $\delta^*(G)+\lambda_{\min}(D)=2k-2-\max_\theta(\theta+1)^2$, the maximum being over the nonprincipal adjacency eigenvalues, so strict failure is a spectral window condition. The closed window $|\theta+1|\le\sqrt{2k-2}$ alone, without any diameter assumption, forces $|V(G)|<(k+2)(k^2+3)/6$ when $k\ge4$, and an integral excess matrix derived from the optimal polynomial sharpens this bound for diameter-three counterexamples. Every regular strict counterexample has degree at least six and diameter at most four, and in degree six it has at most $50$ vertices. Under vertex deletion, the Hoffman-Singleton graph remains a strict counterexample after the removal of any five vertices, while an explicit six-vertex deletion destroys strictness. A degree-$57$ Moore graph, if one exists, remains a connected strict counterexample after the removal of any $56$ vertices. Every strict counterexample has at least $15$ vertices, and an exhaustive search excludes orders up to $19$. The strict induced subgraphs of the Hoffman-Singleton graph of orders $36$ to $50$ are classified up to automorphism; among them are three further irregular counterexamples of order $40$.

==> anc/scripts/WOW_JOINT_PILOT.json <==
{
  "status": "EXPLORATORY_NOT_YET_AUDITED",
  "baseline": 246,
  "surviving": 246,
  "removed": 0,
  "kept": [
    {
      "n0": 50,
      "n2": 0,
      "n4": 0,
      "m": 0,
      "N6_min": 2045,
      "N6_max": 2109,
      "e44_candidates": [
        0
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 0
        }
      ]
    },
    {
      "n0": 45,
      "n2": 5,
      "n4": 0,
      "m": 5,
      "N6_min": 2040,
      "N6_max": 2104,
      "e44_candidates": [
        0
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 0
        }
      ]
    },
    {
      "n0": 40,
      "n2": 10,
      "n4": 0,
      "m": 10,
      "N6_min": 2034,
      "N6_max": 2098,
      "e44_candidates": [
        0
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 0
        }
      ]
    },
    {
      "n0": 35,
      "n2": 15,
      "n4": 0,
      "m": 15,
      "N6_min": 2028,
      "N6_max": 2092,
      "e44_candidates": [
        0
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 0
        }
      ]
    },
    {
      "n0": 30,
      "n2": 20,
      "n4": 0,
      "m": 20,
      "N6_min": 2022,
      "N6_max": 2086,
      "e44_candidates": [
        0
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 0
        }
      ]
    },
    {
      "n0": 25,
      "n2": 25,
      "n4": 0,
      "m": 25,
      "N6_min": 2016,
      "N6_max": 2080,
      "e44_candidates": [
        0
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 0
        }
      ]
    },
    {
      "n0": 20,
      "n2": 30,
      "n4": 0,
      "m": 30,
      "N6_min": 2010,
      "N6_max": 2073,
      "e44_candidates": [
        0
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 0
        }
      ]
    },
    {
      "n0": 15,
      "n2": 35,
      "n4": 0,
      "m": 35,
      "N6_min": 2004,
      "N6_max": 2067,
      "e44_candidates": [
        0
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 0
        }
      ]
    },
    {
      "n0": 10,
      "n2": 40,
      "n4": 0,
      "m": 40,
      "N6_min": 1999,
      "N6_max": 2060,
      "e44_candidates": [
        0
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 0
        }
      ]
    },
    {
      "n0": 5,
      "n2": 45,
      "n4": 0,
      "m": 45,
      "N6_min": 1993,
      "N6_max": 2053,
      "e44_candidates": [
        0
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 0
        }
      ]
    },
    {
      "n0": 0,
      "n2": 50,
      "n4": 0,
      "m": 50,
      "N6_min": 1987,
      "N6_max": 2046,
      "e44_candidates": [
        0
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 0
        }
      ]
    },
    {
      "n0": 41,
      "n2": 8,
      "n4": 1,
      "m": 10,
      "N6_min": 2034,
      "N6_max": 2098,
      "e44_candidates": [
        0
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 0
        }
      ]
    },
    {
      "n0": 36,
      "n2": 13,
      "n4": 1,
      "m": 15,
      "N6_min": 2028,
      "N6_max": 2092,
      "e44_candidates": [
        0
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 0
        }
      ]
    },
    {
      "n0": 31,
      "n2": 18,
      "n4": 1,
      "m": 20,
      "N6_min": 2022,
      "N6_max": 2086,
      "e44_candidates": [
        0
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 0
        }
      ]
    },
    {
      "n0": 26,
      "n2": 23,
      "n4": 1,
      "m": 25,
      "N6_min": 2016,
      "N6_max": 2080,
      "e44_candidates": [
        0
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 0
        }
      ]
    },
    {
      "n0": 21,
      "n2": 28,
      "n4": 1,
      "m": 30,
      "N6_min": 2010,
      "N6_max": 2073,
      "e44_candidates": [
        0
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 0
        }
      ]
    },
    {
      "n0": 16,
      "n2": 33,
      "n4": 1,
      "m": 35,
      "N6_min": 2004,
      "N6_max": 2067,
      "e44_candidates": [
        0
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 0
        }
      ]
    },
    {
      "n0": 11,
      "n2": 38,
      "n4": 1,
      "m": 40,
      "N6_min": 1999,
      "N6_max": 2060,
      "e44_candidates": [
        0
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 0
        }
      ]
    },
    {
      "n0": 6,
      "n2": 43,
      "n4": 1,
      "m": 45,
      "N6_min": 1993,
      "N6_max": 2053,
      "e44_candidates": [
        0
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 0
        }
      ]
    },
    {
      "n0": 1,
      "n2": 48,
      "n4": 1,
      "m": 50,
      "N6_min": 1987,
      "N6_max": 2046,
      "e44_candidates": [
        0
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 0
        }
      ]
    },
    {
      "n0": 37,
      "n2": 11,
      "n4": 2,
      "m": 15,
      "N6_min": 2028,
      "N6_max": 2092,
      "e44_candidates": [
        0,
        1
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 1
        },
        {
          "x": 1,
          "a2": 0,
          "W_min": 0,
          "W_max": 0
        }
      ]
    },
    {
      "n0": 32,
      "n2": 16,
      "n4": 2,
      "m": 20,
      "N6_min": 2022,
      "N6_max": 2086,
      "e44_candidates": [
        0,
        1
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 1
        },
        {
          "x": 1,
          "a2": 0,
          "W_min": 0,
          "W_max": 0
        }
      ]
    },
    {
      "n0": 27,
      "n2": 21,
      "n4": 2,
      "m": 25,
      "N6_min": 2016,
      "N6_max": 2080,
      "e44_candidates": [
        0,
        1
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 1
        },
        {
          "x": 1,
          "a2": 0,
          "W_min": 0,
          "W_max": 0
        }
      ]
    },
    {
      "n0": 22,
      "n2": 26,
      "n4": 2,
      "m": 30,
      "N6_min": 2010,
      "N6_max": 2073,
      "e44_candidates": [
        0,
        1
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 1
        },
        {
          "x": 1,
          "a2": 0,
          "W_min": 0,
          "W_max": 0
        }
      ]
    },
    {
      "n0": 17,
      "n2": 31,
      "n4": 2,
      "m": 35,
      "N6_min": 2004,
      "N6_max": 2067,
      "e44_candidates": [
        0,
        1
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 1
        },
        {
          "x": 1,
          "a2": 0,
          "W_min": 0,
          "W_max": 0
        }
      ]
    },
    {
      "n0": 12,
      "n2": 36,
      "n4": 2,
      "m": 40,
      "N6_min": 1999,
      "N6_max": 2060,
      "e44_candidates": [
        0,
        1
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 1
        },
        {
          "x": 1,
          "a2": 0,
          "W_min": 0,
          "W_max": 0
        }
      ]
    },
    {
      "n0": 7,
      "n2": 41,
      "n4": 2,
      "m": 45,
      "N6_min": 1993,
      "N6_max": 2053,
      "e44_candidates": [
        0,
        1
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 1
        },
        {
          "x": 1,
          "a2": 0,
          "W_min": 0,
          "W_max": 0
        }
      ]
    },
    {
      "n0": 2,
      "n2": 46,
      "n4": 2,
      "m": 50,
      "N6_min": 1987,
      "N6_max": 2046,
      "e44_candidates": [
        0,
        1
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 1
        },
        {
          "x": 1,
          "a2": 0,
          "W_min": 0,
          "W_max": 0
        }
      ]
    },
    {
      "n0": 38,
      "n2": 9,
      "n4": 3,
      "m": 15,
      "N6_min": 2028,
      "N6_max": 2092,
      "e44_candidates": [
        0,
        1
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 3,
          "W_min": 0,
          "W_max": 0
        },
        {
          "x": 1,
          "a2": 1,
          "W_min": 0,
          "W_max": 1
        }
      ]
    },
    {
      "n0": 33,
      "n2": 14,
      "n4": 3,
      "m": 20,
      "N6_min": 2022,
      "N6_max": 2086,
      "e44_candidates": [
        0,
        1,
        2
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 3
        },
        {
          "x": 1,
          "a2": 0,
          "W_min": 0,
          "W_max": 2
        },
        {
          "x": 2,
          "a2": 0,
          "W_min": 1,
          "W_max": 1
        }
      ]
    },
    {
      "n0": 28,
      "n2": 19,
      "n4": 3,
      "m": 25,
      "N6_min": 2016,
      "N6_max": 2080,
      "e44_candidates": [
        0,
        1,
        2
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 3
        },
        {
          "x": 1,
          "a2": 0,
          "W_min": 0,
          "W_max": 2
        },
        {
          "x": 2,
          "a2": 0,
          "W_min": 1,
          "W_max": 1
        }
      ]
    },
    {
      "n0": 23,
      "n2": 24,
      "n4": 3,
      "m": 30,
      "N6_min": 2010,
      "N6_max": 2073,
      "e44_candidates": [
        0,
        1,
        2
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 3
        },
        {
          "x": 1,
          "a2": 0,
          "W_min": 0,
          "W_max": 2
        },
        {
          "x": 2,
          "a2": 0,
          "W_min": 1,
          "W_max": 1
        }
      ]
    },
    {
      "n0": 18,
      "n2": 29,
      "n4": 3,
      "m": 35,
      "N6_min": 2004,
      "N6_max": 2067,
      "e44_candidates": [
        0,
        1,
        2
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 3
        },
        {
          "x": 1,
          "a2": 0,
          "W_min": 0,
          "W_max": 2
        },
        {
          "x": 2,
          "a2": 0,
          "W_min": 1,
          "W_max": 1
        }
      ]
    },
    {
      "n0": 13,
      "n2": 34,
      "n4": 3,
      "m": 40,
      "N6_min": 1999,
      "N6_max": 2060,
      "e44_candidates": [
        0,
        1,
        2
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 3
        },
        {
          "x": 1,
          "a2": 0,
          "W_min": 0,
          "W_max": 2
        },
        {
          "x": 2,
          "a2": 0,
          "W_min": 1,
          "W_max": 1
        }
      ]
    },
    {
      "n0": 8,
      "n2": 39,
      "n4": 3,
      "m": 45,
      "N6_min": 1993,
      "N6_max": 2053,
      "e44_candidates": [
        0,
        1,
        2
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 3
        },
        {
          "x": 1,
          "a2": 0,
          "W_min": 0,
          "W_max": 2
        },
        {
          "x": 2,
          "a2": 0,
          "W_min": 1,
          "W_max": 1
        }
      ]
    },
    {
      "n0": 3,
      "n2": 44,
      "n4": 3,
      "m": 50,
      "N6_min": 1987,
      "N6_max": 2046,
      "e44_candidates": [
        0,
        1,
        2
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 3
        },
        {
          "x": 1,
          "a2": 0,
          "W_min": 0,
          "W_max": 2
        },
        {
          "x": 2,
          "a2": 0,
          "W_min": 1,
          "W_max": 1
        }
      ]
    },
    {
      "n0": 34,
      "n2": 12,
      "n4": 4,
      "m": 20,
      "N6_min": 2022,
      "N6_max": 2086,
      "e44_candidates": [
        0,
        1,
        2,
        3
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 4,
          "W_min": 0,
          "W_max": 2
        },
        {
          "x": 1,
          "a2": 2,
          "W_min": 0,
          "W_max": 3
        },
        {
          "x": 2,
          "a2": 0,
          "W_min": 0,
          "W_max": 4
        },
        {
          "x": 3,
          "a2": 0,
          "W_min": 2,
          "W_max": 3
        }
      ]
    },
    {
      "n0": 29,
      "n2": 17,
      "n4": 4,
      "m": 25,
      "N6_min": 2016,
      "N6_max": 2080,
      "e44_candidates": [
        0,
        1,
        2,
        3
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 6
        },
        {
          "x": 1,
          "a2": 0,
          "W_min": 0,
          "W_max": 5
        },
        {
          "x": 2,
          "a2": 0,
          "W_min": 0,
          "W_max": 4
        },
        {
          "x": 3,
          "a2": 0,
          "W_min": 2,
          "W_max": 3
        }
      ]
    },
    {
      "n0": 24,
      "n2": 22,
      "n4": 4,
      "m": 30,
      "N6_min": 2010,
      "N6_max": 2073,
      "e44_candidates": [
        0,
        1,
        2,
        3
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 6
        },
        {
          "x": 1,
          "a2": 0,
          "W_min": 0,
          "W_max": 5
        },
        {
          "x": 2,
          "a2": 0,
          "W_min": 0,
          "W_max": 4
        },
        {
          "x": 3,
          "a2": 0,
          "W_min": 2,
          "W_max": 3
        }
      ]
    },
    {
      "n0": 19,
      "n2": 27,
      "n4": 4,
      "m": 35,
      "N6_min": 2004,
      "N6_max": 2067,
      "e44_candidates": [
        0,
        1,
        2,
        3
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 6
        },
        {
          "x": 1,
          "a2": 0,
          "W_min": 0,
          "W_max": 5
        },
        {
          "x": 2,
          "a2": 0,
          "W_min": 0,
          "W_max": 4
        },
        {
          "x": 3,
          "a2": 0,
          "W_min": 2,
          "W_max": 3
        }
      ]
    },
    {
      "n0": 14,
      "n2": 32,
      "n4": 4,
      "m": 40,
      "N6_min": 1999,
      "N6_max": 2060,
      "e44_candidates": [
        0,
        1,
        2,
        3
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 6
        },
        {
          "x": 1,
          "a2": 0,
          "W_min": 0,
          "W_max": 5
        },
        {
          "x": 2,
          "a2": 0,
          "W_min": 0,
          "W_max": 4
        },
        {
          "x": 3,
          "a2": 0,
          "W_min": 2,
          "W_max": 3
        }
      ]
    },
    {
      "n0": 9,
      "n2": 37,
      "n4": 4,
      "m": 45,
      "N6_min": 1993,
      "N6_max": 2053,
      "e44_candidates": [
        0,
        1,
        2,
        3
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 6
        },
        {
          "x": 1,
          "a2": 0,
          "W_min": 0,
          "W_max": 5
        },
        {
          "x": 2,
          "a2": 0,
          "W_min": 0,
          "W_max": 4
        },
        {
          "x": 3,
          "a2": 0,
          "W_min": 2,
          "W_max": 3
        }
      ]
    },
    {
      "n0": 4,
      "n2": 42,
      "n4": 4,
      "m": 50,
      "N6_min": 1987,
      "N6_max": 2046,
      "e44_candidates": [
        0,
        1,
        2,
        3
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 6
        },
        {
          "x": 1,
          "a2": 0,
          "W_min": 0,
          "W_max": 5
        },
        {
          "x": 2,
          "a2": 0,
          "W_min": 0,
          "W_max": 4
        },
        {
          "x": 3,
          "a2": 0,
          "W_min": 2,
          "W_max": 3
        }
      ]
    },
    {
      "n0": 35,
      "n2": 10,
      "n4": 5,
      "m": 20,
      "N6_min": 2022,
      "N6_max": 2086,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 10,
          "W_min": 0,
          "W_max": 0
        },
        {
          "x": 1,
          "a2": 8,
          "W_min": 0,
          "W_max": 1
        },
        {
          "x": 2,
          "a2": 6,
          "W_min": 0,
          "W_max": 2
        },
        {
          "x": 3,
          "a2": 4,
          "W_min": 1,
          "W_max": 3
        },
        {
          "x": 4,
          "a2": 2,
          "W_min": 3,
          "W_max": 4
        },
        {
          "x": 5,
          "a2": 0,
          "W_min": 5,
          "W_max": 5
        }
      ]
    },
    {
      "n0": 30,
      "n2": 15,
      "n4": 5,
      "m": 25,
      "N6_min": 2016,
      "N6_max": 2080,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 5,
          "W_min": 0,
          "W_max": 5
        },
        {
          "x": 1,
          "a2": 3,
          "W_min": 0,
          "W_max": 6
        },
        {
          "x": 2,
          "a2": 1,
          "W_min": 0,
          "W_max": 7
        },
        {
          "x": 3,
          "a2": 0,
          "W_min": 1,
          "W_max": 7
        },
        {
          "x": 4,
          "a2": 0,
          "W_min": 3,
          "W_max": 6
        },
        {
          "x": 5,
          "a2": 0,
          "W_min": 5,
          "W_max": 5
        }
      ]
    },
    {
      "n0": 25,
      "n2": 20,
      "n4": 5,
      "m": 30,
      "N6_min": 2010,
      "N6_max": 2073,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 10
        },
        {
          "x": 1,
          "a2": 0,
          "W_min": 0,
          "W_max": 9
        },
        {
          "x": 2,
          "a2": 0,
          "W_min": 0,
          "W_max": 8
        },
        {
          "x": 3,
          "a2": 0,
          "W_min": 1,
          "W_max": 7
        },
        {
          "x": 4,
          "a2": 0,
          "W_min": 3,
          "W_max": 6
        },
        {
          "x": 5,
          "a2": 0,
          "W_min": 5,
          "W_max": 5
        }
      ]
    },
    {
      "n0": 20,
      "n2": 25,
      "n4": 5,
      "m": 35,
      "N6_min": 2004,
      "N6_max": 2067,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 10
        },
        {
          "x": 1,
          "a2": 0,
          "W_min": 0,
          "W_max": 9
        },
        {
          "x": 2,
          "a2": 0,
          "W_min": 0,
          "W_max": 8
        },
        {
          "x": 3,
          "a2": 0,
          "W_min": 1,
          "W_max": 7
        },
        {
          "x": 4,
          "a2": 0,
          "W_min": 3,
          "W_max": 6
        },
        {
          "x": 5,
          "a2": 0,
          "W_min": 5,
          "W_max": 5
        }
      ]
    },
    {
      "n0": 15,
      "n2": 30,
      "n4": 5,
      "m": 40,
      "N6_min": 1999,
      "N6_max": 2060,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 10
        },
        {
          "x": 1,
          "a2": 0,
          "W_min": 0,
          "W_max": 9
        },
        {
          "x": 2,
          "a2": 0,
          "W_min": 0,
          "W_max": 8
        },
        {
          "x": 3,
          "a2": 0,
          "W_min": 1,
          "W_max": 7
        },
        {
          "x": 4,
          "a2": 0,
          "W_min": 3,
          "W_max": 6
        },
        {
          "x": 5,
          "a2": 0,
          "W_min": 5,
          "W_max": 5
        }
      ]
    },
    {
      "n0": 10,
      "n2": 35,
      "n4": 5,
      "m": 45,
      "N6_min": 1993,
      "N6_max": 2053,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 10
        },
        {
          "x": 1,
          "a2": 0,
          "W_min": 0,
          "W_max": 9
        },
        {
          "x": 2,
          "a2": 0,
          "W_min": 0,
          "W_max": 8
        },
        {
          "x": 3,
          "a2": 0,
          "W_min": 1,
          "W_max": 7
        },
        {
          "x": 4,
          "a2": 0,
          "W_min": 3,
          "W_max": 6
        },
        {
          "x": 5,
          "a2": 0,
          "W_min": 5,
          "W_max": 5
        }
      ]
    },
    {
      "n0": 5,
      "n2": 40,
      "n4": 5,
      "m": 50,
      "N6_min": 1987,
      "N6_max": 2046,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 10
        },
        {
          "x": 1,
          "a2": 0,
          "W_min": 0,
          "W_max": 9
        },
        {
          "x": 2,
          "a2": 0,
          "W_min": 0,
          "W_max": 8
        },
        {
          "x": 3,
          "a2": 0,
          "W_min": 1,
          "W_max": 7
        },
        {
          "x": 4,
          "a2": 0,
          "W_min": 3,
          "W_max": 6
        },
        {
          "x": 5,
          "a2": 0,
          "W_min": 5,
          "W_max": 5
        }
      ]
    },
    {
      "n0": 0,
      "n2": 45,
      "n4": 5,
      "m": 55,
      "N6_min": 1982,
      "N6_max": 2038,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 10
        },
        {
          "x": 1,
          "a2": 0,
          "W_min": 0,
          "W_max": 9
        },
        {
          "x": 2,
          "a2": 0,
          "W_min": 0,
          "W_max": 8
        },
        {
          "x": 3,
          "a2": 0,
          "W_min": 1,
          "W_max": 7
        },
        {
          "x": 4,
          "a2": 0,
          "W_min": 3,
          "W_max": 6
        },
        {
          "x": 5,
          "a2": 0,
          "W_min": 5,
          "W_max": 5
        }
      ]
    },
    {
      "n0": 36,
      "n2": 8,
      "n4": 6,
      "m": 20,
      "N6_min": 2022,
      "N6_max": 2086,
      "e44_candidates": [
        4,
        5
      ],
      "joint_candidates": [
        {
          "x": 4,
          "a2": 8,
          "W_min": 2,
          "W_max": 3
        },
        {
          "x": 5,
          "a2": 6,
          "W_min": 4,
          "W_max": 4
        }
      ]
    },
    {
      "n0": 31,
      "n2": 13,
      "n4": 6,
      "m": 25,
      "N6_min": 2016,
      "N6_max": 2080,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5,
        6
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 11,
          "W_min": 0,
          "W_max": 4
        },
        {
          "x": 1,
          "a2": 9,
          "W_min": 0,
          "W_max": 5
        },
        {
          "x": 2,
          "a2": 7,
          "W_min": 0,
          "W_max": 6
        },
        {
          "x": 3,
          "a2": 5,
          "W_min": 0,
          "W_max": 7
        },
        {
          "x": 4,
          "a2": 3,
          "W_min": 2,
          "W_max": 8
        },
        {
          "x": 5,
          "a2": 1,
          "W_min": 4,
          "W_max": 9
        },
        {
          "x": 6,
          "a2": 0,
          "W_min": 6,
          "W_max": 9
        }
      ]
    },
    {
      "n0": 26,
      "n2": 18,
      "n4": 6,
      "m": 30,
      "N6_min": 2010,
      "N6_max": 2073,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5,
        6
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 6,
          "W_min": 0,
          "W_max": 9
        },
        {
          "x": 1,
          "a2": 4,
          "W_min": 0,
          "W_max": 10
        },
        {
          "x": 2,
          "a2": 2,
          "W_min": 0,
          "W_max": 11
        },
        {
          "x": 3,
          "a2": 0,
          "W_min": 0,
          "W_max": 12
        },
        {
          "x": 4,
          "a2": 0,
          "W_min": 2,
          "W_max": 11
        },
        {
          "x": 5,
          "a2": 0,
          "W_min": 4,
          "W_max": 10
        },
        {
          "x": 6,
          "a2": 0,
          "W_min": 6,
          "W_max": 9
        }
      ]
    },
    {
      "n0": 21,
      "n2": 23,
      "n4": 6,
      "m": 35,
      "N6_min": 2004,
      "N6_max": 2067,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5,
        6
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 1,
          "W_min": 0,
          "W_max": 14
        },
        {
          "x": 1,
          "a2": 0,
          "W_min": 0,
          "W_max": 14
        },
        {
          "x": 2,
          "a2": 0,
          "W_min": 0,
          "W_max": 13
        },
        {
          "x": 3,
          "a2": 0,
          "W_min": 0,
          "W_max": 12
        },
        {
          "x": 4,
          "a2": 0,
          "W_min": 2,
          "W_max": 11
        },
        {
          "x": 5,
          "a2": 0,
          "W_min": 4,
          "W_max": 10
        },
        {
          "x": 6,
          "a2": 0,
          "W_min": 6,
          "W_max": 9
        }
      ]
    },
    {
      "n0": 16,
      "n2": 28,
      "n4": 6,
      "m": 40,
      "N6_min": 1999,
      "N6_max": 2060,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5,
        6
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 15
        },
        {
          "x": 1,
          "a2": 0,
          "W_min": 0,
          "W_max": 14
        },
        {
          "x": 2,
          "a2": 0,
          "W_min": 0,
          "W_max": 13
        },
        {
          "x": 3,
          "a2": 0,
          "W_min": 0,
          "W_max": 12
        },
        {
          "x": 4,
          "a2": 0,
          "W_min": 2,
          "W_max": 11
        },
        {
          "x": 5,
          "a2": 0,
          "W_min": 4,
          "W_max": 10
        },
        {
          "x": 6,
          "a2": 0,
          "W_min": 6,
          "W_max": 9
        }
      ]
    },
    {
      "n0": 11,
      "n2": 33,
      "n4": 6,
      "m": 45,
      "N6_min": 1993,
      "N6_max": 2053,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5,
        6
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 15
        },
        {
          "x": 1,
          "a2": 0,
          "W_min": 0,
          "W_max": 14
        },
        {
          "x": 2,
          "a2": 0,
          "W_min": 0,
          "W_max": 13
        },
        {
          "x": 3,
          "a2": 0,
          "W_min": 0,
          "W_max": 12
        },
        {
          "x": 4,
          "a2": 0,
          "W_min": 2,
          "W_max": 11
        },
        {
          "x": 5,
          "a2": 0,
          "W_min": 4,
          "W_max": 10
        },
        {
          "x": 6,
          "a2": 0,
          "W_min": 6,
          "W_max": 9
        }
      ]
    },
    {
      "n0": 6,
      "n2": 38,
      "n4": 6,
      "m": 50,
      "N6_min": 1987,
      "N6_max": 2046,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5,
        6
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 15
        },
        {
          "x": 1,
          "a2": 0,
          "W_min": 0,
          "W_max": 14
        },
        {
          "x": 2,
          "a2": 0,
          "W_min": 0,
          "W_max": 13
        },
        {
          "x": 3,
          "a2": 0,
          "W_min": 0,
          "W_max": 12
        },
        {
          "x": 4,
          "a2": 0,
          "W_min": 2,
          "W_max": 11
        },
        {
          "x": 5,
          "a2": 0,
          "W_min": 4,
          "W_max": 10
        },
        {
          "x": 6,
          "a2": 0,
          "W_min": 6,
          "W_max": 9
        }
      ]
    },
    {
      "n0": 1,
      "n2": 43,
      "n4": 6,
      "m": 55,
      "N6_min": 1982,
      "N6_max": 2038,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5,
        6
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 15
        },
        {
          "x": 1,
          "a2": 0,
          "W_min": 0,
          "W_max": 14
        },
        {
          "x": 2,
          "a2": 0,
          "W_min": 0,
          "W_max": 13
        },
        {
          "x": 3,
          "a2": 0,
          "W_min": 0,
          "W_max": 12
        },
        {
          "x": 4,
          "a2": 0,
          "W_min": 2,
          "W_max": 11
        },
        {
          "x": 5,
          "a2": 0,
          "W_min": 4,
          "W_max": 10
        },
        {
          "x": 6,
          "a2": 0,
          "W_min": 6,
          "W_max": 9
        }
      ]
    },
    {
      "n0": 32,
      "n2": 11,
      "n4": 7,
      "m": 25,
      "N6_min": 2016,
      "N6_max": 2080,
      "e44_candidates": [
        3,
        4,
        5,
        6,
        7,
        8
      ],
      "joint_candidates": [
        {
          "x": 3,
          "a2": 11,
          "W_min": 0,
          "W_max": 7
        },
        {
          "x": 4,
          "a2": 9,
          "W_min": 1,
          "W_max": 8
        },
        {
          "x": 5,
          "a2": 7,
          "W_min": 3,
          "W_max": 9
        },
        {
          "x": 6,
          "a2": 5,
          "W_min": 5,
          "W_max": 10
        },
        {
          "x": 7,
          "a2": 3,
          "W_min": 7,
          "W_max": 11
        },
        {
          "x": 8,
          "a2": 1,
          "W_min": 11,
          "W_max": 12
        }
      ]
    },
    {
      "n0": 27,
      "n2": 16,
      "n4": 7,
      "m": 30,
      "N6_min": 2010,
      "N6_max": 2073,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 12,
          "W_min": 0,
          "W_max": 9
        },
        {
          "x": 1,
          "a2": 10,
          "W_min": 0,
          "W_max": 10
        },
        {
          "x": 2,
          "a2": 8,
          "W_min": 0,
          "W_max": 11
        },
        {
          "x": 3,
          "a2": 6,
          "W_min": 0,
          "W_max": 12
        },
        {
          "x": 4,
          "a2": 4,
          "W_min": 1,
          "W_max": 13
        },
        {
          "x": 5,
          "a2": 2,
          "W_min": 3,
          "W_max": 14
        },
        {
          "x": 6,
          "a2": 0,
          "W_min": 5,
          "W_max": 15
        },
        {
          "x": 7,
          "a2": 0,
          "W_min": 7,
          "W_max": 14
        },
        {
          "x": 8,
          "a2": 0,
          "W_min": 11,
          "W_max": 13
        }
      ]
    },
    {
      "n0": 22,
      "n2": 21,
      "n4": 7,
      "m": 35,
      "N6_min": 2004,
      "N6_max": 2067,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 7,
          "W_min": 0,
          "W_max": 14
        },
        {
          "x": 1,
          "a2": 5,
          "W_min": 0,
          "W_max": 15
        },
        {
          "x": 2,
          "a2": 3,
          "W_min": 0,
          "W_max": 16
        },
        {
          "x": 3,
          "a2": 1,
          "W_min": 0,
          "W_max": 17
        },
        {
          "x": 4,
          "a2": 0,
          "W_min": 1,
          "W_max": 17
        },
        {
          "x": 5,
          "a2": 0,
          "W_min": 3,
          "W_max": 16
        },
        {
          "x": 6,
          "a2": 0,
          "W_min": 5,
          "W_max": 15
        },
        {
          "x": 7,
          "a2": 0,
          "W_min": 7,
          "W_max": 14
        },
        {
          "x": 8,
          "a2": 0,
          "W_min": 11,
          "W_max": 13
        }
      ]
    },
    {
      "n0": 17,
      "n2": 26,
      "n4": 7,
      "m": 40,
      "N6_min": 1999,
      "N6_max": 2060,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 2,
          "W_min": 0,
          "W_max": 19
        },
        {
          "x": 1,
          "a2": 0,
          "W_min": 0,
          "W_max": 20
        },
        {
          "x": 2,
          "a2": 0,
          "W_min": 0,
          "W_max": 19
        },
        {
          "x": 3,
          "a2": 0,
          "W_min": 0,
          "W_max": 18
        },
        {
          "x": 4,
          "a2": 0,
          "W_min": 1,
          "W_max": 17
        },
        {
          "x": 5,
          "a2": 0,
          "W_min": 3,
          "W_max": 16
        },
        {
          "x": 6,
          "a2": 0,
          "W_min": 5,
          "W_max": 15
        },
        {
          "x": 7,
          "a2": 0,
          "W_min": 7,
          "W_max": 14
        },
        {
          "x": 8,
          "a2": 0,
          "W_min": 11,
          "W_max": 13
        }
      ]
    },
    {
      "n0": 12,
      "n2": 31,
      "n4": 7,
      "m": 45,
      "N6_min": 1993,
      "N6_max": 2053,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 21
        },
        {
          "x": 1,
          "a2": 0,
          "W_min": 0,
          "W_max": 20
        },
        {
          "x": 2,
          "a2": 0,
          "W_min": 0,
          "W_max": 19
        },
        {
          "x": 3,
          "a2": 0,
          "W_min": 0,
          "W_max": 18
        },
        {
          "x": 4,
          "a2": 0,
          "W_min": 1,
          "W_max": 17
        },
        {
          "x": 5,
          "a2": 0,
          "W_min": 3,
          "W_max": 16
        },
        {
          "x": 6,
          "a2": 0,
          "W_min": 5,
          "W_max": 15
        },
        {
          "x": 7,
          "a2": 0,
          "W_min": 7,
          "W_max": 14
        },
        {
          "x": 8,
          "a2": 0,
          "W_min": 11,
          "W_max": 13
        }
      ]
    },
    {
      "n0": 7,
      "n2": 36,
      "n4": 7,
      "m": 50,
      "N6_min": 1987,
      "N6_max": 2046,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 21
        },
        {
          "x": 1,
          "a2": 0,
          "W_min": 0,
          "W_max": 20
        },
        {
          "x": 2,
          "a2": 0,
          "W_min": 0,
          "W_max": 19
        },
        {
          "x": 3,
          "a2": 0,
          "W_min": 0,
          "W_max": 18
        },
        {
          "x": 4,
          "a2": 0,
          "W_min": 1,
          "W_max": 17
        },
        {
          "x": 5,
          "a2": 0,
          "W_min": 3,
          "W_max": 16
        },
        {
          "x": 6,
          "a2": 0,
          "W_min": 5,
          "W_max": 15
        },
        {
          "x": 7,
          "a2": 0,
          "W_min": 7,
          "W_max": 14
        },
        {
          "x": 8,
          "a2": 0,
          "W_min": 11,
          "W_max": 13
        }
      ]
    },
    {
      "n0": 2,
      "n2": 41,
      "n4": 7,
      "m": 55,
      "N6_min": 1982,
      "N6_max": 2038,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 21
        },
        {
          "x": 1,
          "a2": 0,
          "W_min": 0,
          "W_max": 20
        },
        {
          "x": 2,
          "a2": 0,
          "W_min": 0,
          "W_max": 19
        },
        {
          "x": 3,
          "a2": 0,
          "W_min": 0,
          "W_max": 18
        },
        {
          "x": 4,
          "a2": 0,
          "W_min": 1,
          "W_max": 17
        },
        {
          "x": 5,
          "a2": 0,
          "W_min": 3,
          "W_max": 16
        },
        {
          "x": 6,
          "a2": 0,
          "W_min": 5,
          "W_max": 15
        },
        {
          "x": 7,
          "a2": 0,
          "W_min": 7,
          "W_max": 14
        },
        {
          "x": 8,
          "a2": 0,
          "W_min": 11,
          "W_max": 13
        }
      ]
    },
    {
      "n0": 33,
      "n2": 9,
      "n4": 8,
      "m": 25,
      "N6_min": 2016,
      "N6_max": 2080,
      "e44_candidates": [
        7,
        8,
        9
      ],
      "joint_candidates": [
        {
          "x": 7,
          "a2": 9,
          "W_min": 6,
          "W_max": 12
        },
        {
          "x": 8,
          "a2": 7,
          "W_min": 8,
          "W_max": 13
        },
        {
          "x": 9,
          "a2": 5,
          "W_min": 12,
          "W_max": 14
        }
      ]
    },
    {
      "n0": 28,
      "n2": 14,
      "n4": 8,
      "m": 30,
      "N6_min": 2010,
      "N6_max": 2073,
      "e44_candidates": [
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10
      ],
      "joint_candidates": [
        {
          "x": 2,
          "a2": 14,
          "W_min": 0,
          "W_max": 12
        },
        {
          "x": 3,
          "a2": 12,
          "W_min": 0,
          "W_max": 13
        },
        {
          "x": 4,
          "a2": 10,
          "W_min": 0,
          "W_max": 14
        },
        {
          "x": 5,
          "a2": 8,
          "W_min": 2,
          "W_max": 15
        },
        {
          "x": 6,
          "a2": 6,
          "W_min": 4,
          "W_max": 16
        },
        {
          "x": 7,
          "a2": 4,
          "W_min": 6,
          "W_max": 17
        },
        {
          "x": 8,
          "a2": 2,
          "W_min": 8,
          "W_max": 18
        },
        {
          "x": 9,
          "a2": 0,
          "W_min": 12,
          "W_max": 19
        },
        {
          "x": 10,
          "a2": 0,
          "W_min": 16,
          "W_max": 18
        }
      ]
    },
    {
      "n0": 23,
      "n2": 19,
      "n4": 8,
      "m": 35,
      "N6_min": 2004,
      "N6_max": 2067,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 13,
          "W_min": 0,
          "W_max": 15
        },
        {
          "x": 1,
          "a2": 11,
          "W_min": 0,
          "W_max": 16
        },
        {
          "x": 2,
          "a2": 9,
          "W_min": 0,
          "W_max": 17
        },
        {
          "x": 3,
          "a2": 7,
          "W_min": 0,
          "W_max": 18
        },
        {
          "x": 4,
          "a2": 5,
          "W_min": 0,
          "W_max": 19
        },
        {
          "x": 5,
          "a2": 3,
          "W_min": 2,
          "W_max": 20
        },
        {
          "x": 6,
          "a2": 1,
          "W_min": 4,
          "W_max": 21
        },
        {
          "x": 7,
          "a2": 0,
          "W_min": 6,
          "W_max": 21
        },
        {
          "x": 8,
          "a2": 0,
          "W_min": 8,
          "W_max": 20
        },
        {
          "x": 9,
          "a2": 0,
          "W_min": 12,
          "W_max": 19
        },
        {
          "x": 10,
          "a2": 0,
          "W_min": 16,
          "W_max": 18
        }
      ]
    },
    {
      "n0": 18,
      "n2": 24,
      "n4": 8,
      "m": 40,
      "N6_min": 1999,
      "N6_max": 2060,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 8,
          "W_min": 0,
          "W_max": 20
        },
        {
          "x": 1,
          "a2": 6,
          "W_min": 0,
          "W_max": 21
        },
        {
          "x": 2,
          "a2": 4,
          "W_min": 0,
          "W_max": 22
        },
        {
          "x": 3,
          "a2": 2,
          "W_min": 0,
          "W_max": 23
        },
        {
          "x": 4,
          "a2": 0,
          "W_min": 0,
          "W_max": 24
        },
        {
          "x": 5,
          "a2": 0,
          "W_min": 2,
          "W_max": 23
        },
        {
          "x": 6,
          "a2": 0,
          "W_min": 4,
          "W_max": 22
        },
        {
          "x": 7,
          "a2": 0,
          "W_min": 6,
          "W_max": 21
        },
        {
          "x": 8,
          "a2": 0,
          "W_min": 8,
          "W_max": 20
        },
        {
          "x": 9,
          "a2": 0,
          "W_min": 12,
          "W_max": 19
        },
        {
          "x": 10,
          "a2": 0,
          "W_min": 16,
          "W_max": 18
        }
      ]
    },
    {
      "n0": 13,
      "n2": 29,
      "n4": 8,
      "m": 45,
      "N6_min": 1993,
      "N6_max": 2053,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 3,
          "W_min": 0,
          "W_max": 25
        },
        {
          "x": 1,
          "a2": 1,
          "W_min": 0,
          "W_max": 26
        },
        {
          "x": 2,
          "a2": 0,
          "W_min": 0,
          "W_max": 26
        },
        {
          "x": 3,
          "a2": 0,
          "W_min": 0,
          "W_max": 25
        },
        {
          "x": 4,
          "a2": 0,
          "W_min": 0,
          "W_max": 24
        },
        {
          "x": 5,
          "a2": 0,
          "W_min": 2,
          "W_max": 23
        },
        {
          "x": 6,
          "a2": 0,
          "W_min": 4,
          "W_max": 22
        },
        {
          "x": 7,
          "a2": 0,
          "W_min": 6,
          "W_max": 21
        },
        {
          "x": 8,
          "a2": 0,
          "W_min": 8,
          "W_max": 20
        },
        {
          "x": 9,
          "a2": 0,
          "W_min": 12,
          "W_max": 19
        },
        {
          "x": 10,
          "a2": 0,
          "W_min": 16,
          "W_max": 18
        }
      ]
    },
    {
      "n0": 8,
      "n2": 34,
      "n4": 8,
      "m": 50,
      "N6_min": 1987,
      "N6_max": 2046,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 28
        },
        {
          "x": 1,
          "a2": 0,
          "W_min": 0,
          "W_max": 27
        },
        {
          "x": 2,
          "a2": 0,
          "W_min": 0,
          "W_max": 26
        },
        {
          "x": 3,
          "a2": 0,
          "W_min": 0,
          "W_max": 25
        },
        {
          "x": 4,
          "a2": 0,
          "W_min": 0,
          "W_max": 24
        },
        {
          "x": 5,
          "a2": 0,
          "W_min": 2,
          "W_max": 23
        },
        {
          "x": 6,
          "a2": 0,
          "W_min": 4,
          "W_max": 22
        },
        {
          "x": 7,
          "a2": 0,
          "W_min": 6,
          "W_max": 21
        },
        {
          "x": 8,
          "a2": 0,
          "W_min": 8,
          "W_max": 20
        },
        {
          "x": 9,
          "a2": 0,
          "W_min": 12,
          "W_max": 19
        },
        {
          "x": 10,
          "a2": 0,
          "W_min": 16,
          "W_max": 18
        }
      ]
    },
    {
      "n0": 3,
      "n2": 39,
      "n4": 8,
      "m": 55,
      "N6_min": 1982,
      "N6_max": 2038,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 28
        },
        {
          "x": 1,
          "a2": 0,
          "W_min": 0,
          "W_max": 27
        },
        {
          "x": 2,
          "a2": 0,
          "W_min": 0,
          "W_max": 26
        },
        {
          "x": 3,
          "a2": 0,
          "W_min": 0,
          "W_max": 25
        },
        {
          "x": 4,
          "a2": 0,
          "W_min": 0,
          "W_max": 24
        },
        {
          "x": 5,
          "a2": 0,
          "W_min": 2,
          "W_max": 23
        },
        {
          "x": 6,
          "a2": 0,
          "W_min": 4,
          "W_max": 22
        },
        {
          "x": 7,
          "a2": 0,
          "W_min": 6,
          "W_max": 21
        },
        {
          "x": 8,
          "a2": 0,
          "W_min": 8,
          "W_max": 20
        },
        {
          "x": 9,
          "a2": 0,
          "W_min": 12,
          "W_max": 19
        },
        {
          "x": 10,
          "a2": 0,
          "W_min": 16,
          "W_max": 18
        }
      ]
    },
    {
      "n0": 34,
      "n2": 7,
      "n4": 9,
      "m": 25,
      "N6_min": 2016,
      "N6_max": 2080,
      "e44_candidates": [
        11
      ],
      "joint_candidates": [
        {
          "x": 11,
          "a2": 7,
          "W_min": 17,
          "W_max": 18
        }
      ]
    },
    {
      "n0": 29,
      "n2": 12,
      "n4": 9,
      "m": 30,
      "N6_min": 2010,
      "N6_max": 2073,
      "e44_candidates": [
        6,
        7,
        8,
        9,
        10,
        11,
        12
      ],
      "joint_candidates": [
        {
          "x": 6,
          "a2": 12,
          "W_min": 3,
          "W_max": 18
        },
        {
          "x": 7,
          "a2": 10,
          "W_min": 5,
          "W_max": 19
        },
        {
          "x": 8,
          "a2": 8,
          "W_min": 7,
          "W_max": 20
        },
        {
          "x": 9,
          "a2": 6,
          "W_min": 9,
          "W_max": 21
        },
        {
          "x": 10,
          "a2": 4,
          "W_min": 13,
          "W_max": 22
        },
        {
          "x": 11,
          "a2": 2,
          "W_min": 17,
          "W_max": 23
        },
        {
          "x": 12,
          "a2": 0,
          "W_min": 21,
          "W_max": 24
        }
      ]
    },
    {
      "n0": 24,
      "n2": 17,
      "n4": 9,
      "m": 35,
      "N6_min": 2004,
      "N6_max": 2067,
      "e44_candidates": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12
      ],
      "joint_candidates": [
        {
          "x": 1,
          "a2": 17,
          "W_min": 0,
          "W_max": 18
        },
        {
          "x": 2,
          "a2": 15,
          "W_min": 0,
          "W_max": 19
        },
        {
          "x": 3,
          "a2": 13,
          "W_min": 0,
          "W_max": 20
        },
        {
          "x": 4,
          "a2": 11,
          "W_min": 0,
          "W_max": 21
        },
        {
          "x": 5,
          "a2": 9,
          "W_min": 1,
          "W_max": 22
        },
        {
          "x": 6,
          "a2": 7,
          "W_min": 3,
          "W_max": 23
        },
        {
          "x": 7,
          "a2": 5,
          "W_min": 5,
          "W_max": 24
        },
        {
          "x": 8,
          "a2": 3,
          "W_min": 7,
          "W_max": 25
        },
        {
          "x": 9,
          "a2": 1,
          "W_min": 9,
          "W_max": 26
        },
        {
          "x": 10,
          "a2": 0,
          "W_min": 13,
          "W_max": 26
        },
        {
          "x": 11,
          "a2": 0,
          "W_min": 17,
          "W_max": 25
        },
        {
          "x": 12,
          "a2": 0,
          "W_min": 21,
          "W_max": 24
        }
      ]
    },
    {
      "n0": 19,
      "n2": 22,
      "n4": 9,
      "m": 40,
      "N6_min": 1999,
      "N6_max": 2060,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 14,
          "W_min": 0,
          "W_max": 22
        },
        {
          "x": 1,
          "a2": 12,
          "W_min": 0,
          "W_max": 23
        },
        {
          "x": 2,
          "a2": 10,
          "W_min": 0,
          "W_max": 24
        },
        {
          "x": 3,
          "a2": 8,
          "W_min": 0,
          "W_max": 25
        },
        {
          "x": 4,
          "a2": 6,
          "W_min": 0,
          "W_max": 26
        },
        {
          "x": 5,
          "a2": 4,
          "W_min": 1,
          "W_max": 27
        },
        {
          "x": 6,
          "a2": 2,
          "W_min": 3,
          "W_max": 28
        },
        {
          "x": 7,
          "a2": 0,
          "W_min": 5,
          "W_max": 29
        },
        {
          "x": 8,
          "a2": 0,
          "W_min": 7,
          "W_max": 28
        },
        {
          "x": 9,
          "a2": 0,
          "W_min": 9,
          "W_max": 27
        },
        {
          "x": 10,
          "a2": 0,
          "W_min": 13,
          "W_max": 26
        },
        {
          "x": 11,
          "a2": 0,
          "W_min": 17,
          "W_max": 25
        },
        {
          "x": 12,
          "a2": 0,
          "W_min": 21,
          "W_max": 24
        }
      ]
    },
    {
      "n0": 14,
      "n2": 27,
      "n4": 9,
      "m": 45,
      "N6_min": 1993,
      "N6_max": 2053,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 9,
          "W_min": 0,
          "W_max": 27
        },
        {
          "x": 1,
          "a2": 7,
          "W_min": 0,
          "W_max": 28
        },
        {
          "x": 2,
          "a2": 5,
          "W_min": 0,
          "W_max": 29
        },
        {
          "x": 3,
          "a2": 3,
          "W_min": 0,
          "W_max": 30
        },
        {
          "x": 4,
          "a2": 1,
          "W_min": 0,
          "W_max": 31
        },
        {
          "x": 5,
          "a2": 0,
          "W_min": 1,
          "W_max": 31
        },
        {
          "x": 6,
          "a2": 0,
          "W_min": 3,
          "W_max": 30
        },
        {
          "x": 7,
          "a2": 0,
          "W_min": 5,
          "W_max": 29
        },
        {
          "x": 8,
          "a2": 0,
          "W_min": 7,
          "W_max": 28
        },
        {
          "x": 9,
          "a2": 0,
          "W_min": 9,
          "W_max": 27
        },
        {
          "x": 10,
          "a2": 0,
          "W_min": 13,
          "W_max": 26
        },
        {
          "x": 11,
          "a2": 0,
          "W_min": 17,
          "W_max": 25
        },
        {
          "x": 12,
          "a2": 0,
          "W_min": 21,
          "W_max": 24
        }
      ]
    },
    {
      "n0": 9,
      "n2": 32,
      "n4": 9,
      "m": 50,
      "N6_min": 1987,
      "N6_max": 2046,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 4,
          "W_min": 0,
          "W_max": 32
        },
        {
          "x": 1,
          "a2": 2,
          "W_min": 0,
          "W_max": 33
        },
        {
          "x": 2,
          "a2": 0,
          "W_min": 0,
          "W_max": 34
        },
        {
          "x": 3,
          "a2": 0,
          "W_min": 0,
          "W_max": 33
        },
        {
          "x": 4,
          "a2": 0,
          "W_min": 0,
          "W_max": 32
        },
        {
          "x": 5,
          "a2": 0,
          "W_min": 1,
          "W_max": 31
        },
        {
          "x": 6,
          "a2": 0,
          "W_min": 3,
          "W_max": 30
        },
        {
          "x": 7,
          "a2": 0,
          "W_min": 5,
          "W_max": 29
        },
        {
          "x": 8,
          "a2": 0,
          "W_min": 7,
          "W_max": 28
        },
        {
          "x": 9,
          "a2": 0,
          "W_min": 9,
          "W_max": 27
        },
        {
          "x": 10,
          "a2": 0,
          "W_min": 13,
          "W_max": 26
        },
        {
          "x": 11,
          "a2": 0,
          "W_min": 17,
          "W_max": 25
        },
        {
          "x": 12,
          "a2": 0,
          "W_min": 21,
          "W_max": 24
        }
      ]
    },
    {
      "n0": 4,
      "n2": 37,
      "n4": 9,
      "m": 55,
      "N6_min": 1982,
      "N6_max": 2038,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 36
        },
        {
          "x": 1,
          "a2": 0,
          "W_min": 0,
          "W_max": 35
        },
        {
          "x": 2,
          "a2": 0,
          "W_min": 0,
          "W_max": 34
        },
        {
          "x": 3,
          "a2": 0,
          "W_min": 0,
          "W_max": 33
        },
        {
          "x": 4,
          "a2": 0,
          "W_min": 0,
          "W_max": 32
        },
        {
          "x": 5,
          "a2": 0,
          "W_min": 1,
          "W_max": 31
        },
        {
          "x": 6,
          "a2": 0,
          "W_min": 3,
          "W_max": 30
        },
        {
          "x": 7,
          "a2": 0,
          "W_min": 5,
          "W_max": 29
        },
        {
          "x": 8,
          "a2": 0,
          "W_min": 7,
          "W_max": 28
        },
        {
          "x": 9,
          "a2": 0,
          "W_min": 9,
          "W_max": 27
        },
        {
          "x": 10,
          "a2": 0,
          "W_min": 13,
          "W_max": 26
        },
        {
          "x": 11,
          "a2": 0,
          "W_min": 17,
          "W_max": 25
        },
        {
          "x": 12,
          "a2": 0,
          "W_min": 21,
          "W_max": 24
        }
      ]
    },
    {
      "n0": 30,
      "n2": 10,
      "n4": 10,
      "m": 30,
      "N6_min": 2010,
      "N6_max": 2073,
      "e44_candidates": [
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "joint_candidates": [
        {
          "x": 10,
          "a2": 10,
          "W_min": 10,
          "W_max": 25
        },
        {
          "x": 11,
          "a2": 8,
          "W_min": 14,
          "W_max": 26
        },
        {
          "x": 12,
          "a2": 6,
          "W_min": 18,
          "W_max": 27
        },
        {
          "x": 13,
          "a2": 4,
          "W_min": 22,
          "W_max": 28
        },
        {
          "x": 14,
          "a2": 2,
          "W_min": 26,
          "W_max": 29
        },
        {
          "x": 15,
          "a2": 0,
          "W_min": 30,
          "W_max": 30
        }
      ]
    },
    {
      "n0": 25,
      "n2": 15,
      "n4": 10,
      "m": 35,
      "N6_min": 2004,
      "N6_max": 2067,
      "e44_candidates": [
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "joint_candidates": [
        {
          "x": 5,
          "a2": 15,
          "W_min": 0,
          "W_max": 25
        },
        {
          "x": 6,
          "a2": 13,
          "W_min": 2,
          "W_max": 26
        },
        {
          "x": 7,
          "a2": 11,
          "W_min": 4,
          "W_max": 27
        },
        {
          "x": 8,
          "a2": 9,
          "W_min": 6,
          "W_max": 28
        },
        {
          "x": 9,
          "a2": 7,
          "W_min": 8,
          "W_max": 29
        },
        {
          "x": 10,
          "a2": 5,
          "W_min": 10,
          "W_max": 30
        },
        {
          "x": 11,
          "a2": 3,
          "W_min": 14,
          "W_max": 31
        },
        {
          "x": 12,
          "a2": 1,
          "W_min": 18,
          "W_max": 32
        },
        {
          "x": 13,
          "a2": 0,
          "W_min": 22,
          "W_max": 32
        },
        {
          "x": 14,
          "a2": 0,
          "W_min": 26,
          "W_max": 31
        },
        {
          "x": 15,
          "a2": 0,
          "W_min": 30,
          "W_max": 30
        }
      ]
    },
    {
      "n0": 20,
      "n2": 20,
      "n4": 10,
      "m": 40,
      "N6_min": 1999,
      "N6_max": 2060,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 20,
          "W_min": 0,
          "W_max": 25
        },
        {
          "x": 1,
          "a2": 18,
          "W_min": 0,
          "W_max": 26
        },
        {
          "x": 2,
          "a2": 16,
          "W_min": 0,
          "W_max": 27
        },
        {
          "x": 3,
          "a2": 14,
          "W_min": 0,
          "W_max": 28
        },
        {
          "x": 4,
          "a2": 12,
          "W_min": 0,
          "W_max": 29
        },
        {
          "x": 5,
          "a2": 10,
          "W_min": 0,
          "W_max": 30
        },
        {
          "x": 6,
          "a2": 8,
          "W_min": 2,
          "W_max": 31
        },
        {
          "x": 7,
          "a2": 6,
          "W_min": 4,
          "W_max": 32
        },
        {
          "x": 8,
          "a2": 4,
          "W_min": 6,
          "W_max": 33
        },
        {
          "x": 9,
          "a2": 2,
          "W_min": 8,
          "W_max": 34
        },
        {
          "x": 10,
          "a2": 0,
          "W_min": 10,
          "W_max": 35
        },
        {
          "x": 11,
          "a2": 0,
          "W_min": 14,
          "W_max": 34
        },
        {
          "x": 12,
          "a2": 0,
          "W_min": 18,
          "W_max": 33
        },
        {
          "x": 13,
          "a2": 0,
          "W_min": 22,
          "W_max": 32
        },
        {
          "x": 14,
          "a2": 0,
          "W_min": 26,
          "W_max": 31
        },
        {
          "x": 15,
          "a2": 0,
          "W_min": 30,
          "W_max": 30
        }
      ]
    },
    {
      "n0": 15,
      "n2": 25,
      "n4": 10,
      "m": 45,
      "N6_min": 1993,
      "N6_max": 2053,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 15,
          "W_min": 0,
          "W_max": 30
        },
        {
          "x": 1,
          "a2": 13,
          "W_min": 0,
          "W_max": 31
        },
        {
          "x": 2,
          "a2": 11,
          "W_min": 0,
          "W_max": 32
        },
        {
          "x": 3,
          "a2": 9,
          "W_min": 0,
          "W_max": 33
        },
        {
          "x": 4,
          "a2": 7,
          "W_min": 0,
          "W_max": 34
        },
        {
          "x": 5,
          "a2": 5,
          "W_min": 0,
          "W_max": 35
        },
        {
          "x": 6,
          "a2": 3,
          "W_min": 2,
          "W_max": 36
        },
        {
          "x": 7,
          "a2": 1,
          "W_min": 4,
          "W_max": 37
        },
        {
          "x": 8,
          "a2": 0,
          "W_min": 6,
          "W_max": 37
        },
        {
          "x": 9,
          "a2": 0,
          "W_min": 8,
          "W_max": 36
        },
        {
          "x": 10,
          "a2": 0,
          "W_min": 10,
          "W_max": 35
        },
        {
          "x": 11,
          "a2": 0,
          "W_min": 14,
          "W_max": 34
        },
        {
          "x": 12,
          "a2": 0,
          "W_min": 18,
          "W_max": 33
        },
        {
          "x": 13,
          "a2": 0,
          "W_min": 22,
          "W_max": 32
        },
        {
          "x": 14,
          "a2": 0,
          "W_min": 26,
          "W_max": 31
        },
        {
          "x": 15,
          "a2": 0,
          "W_min": 30,
          "W_max": 30
        }
      ]
    },
    {
      "n0": 10,
      "n2": 30,
      "n4": 10,
      "m": 50,
      "N6_min": 1987,
      "N6_max": 2046,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 10,
          "W_min": 0,
          "W_max": 35
        },
        {
          "x": 1,
          "a2": 8,
          "W_min": 0,
          "W_max": 36
        },
        {
          "x": 2,
          "a2": 6,
          "W_min": 0,
          "W_max": 37
        },
        {
          "x": 3,
          "a2": 4,
          "W_min": 0,
          "W_max": 38
        },
        {
          "x": 4,
          "a2": 2,
          "W_min": 0,
          "W_max": 39
        },
        {
          "x": 5,
          "a2": 0,
          "W_min": 0,
          "W_max": 40
        },
        {
          "x": 6,
          "a2": 0,
          "W_min": 2,
          "W_max": 39
        },
        {
          "x": 7,
          "a2": 0,
          "W_min": 4,
          "W_max": 38
        },
        {
          "x": 8,
          "a2": 0,
          "W_min": 6,
          "W_max": 37
        },
        {
          "x": 9,
          "a2": 0,
          "W_min": 8,
          "W_max": 36
        },
        {
          "x": 10,
          "a2": 0,
          "W_min": 10,
          "W_max": 35
        },
        {
          "x": 11,
          "a2": 0,
          "W_min": 14,
          "W_max": 34
        },
        {
          "x": 12,
          "a2": 0,
          "W_min": 18,
          "W_max": 33
        },
        {
          "x": 13,
          "a2": 0,
          "W_min": 22,
          "W_max": 32
        },
        {
          "x": 14,
          "a2": 0,
          "W_min": 26,
          "W_max": 31
        },
        {
          "x": 15,
          "a2": 0,
          "W_min": 30,
          "W_max": 30
        }
      ]
    },
    {
      "n0": 5,
      "n2": 35,
      "n4": 10,
      "m": 55,
      "N6_min": 1982,
      "N6_max": 2038,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 5,
          "W_min": 0,
          "W_max": 40
        },
        {
          "x": 1,
          "a2": 3,
          "W_min": 0,
          "W_max": 41
        },
        {
          "x": 2,
          "a2": 1,
          "W_min": 0,
          "W_max": 42
        },
        {
          "x": 3,
          "a2": 0,
          "W_min": 0,
          "W_max": 42
        },
        {
          "x": 4,
          "a2": 0,
          "W_min": 0,
          "W_max": 41
        },
        {
          "x": 5,
          "a2": 0,
          "W_min": 0,
          "W_max": 40
        },
        {
          "x": 6,
          "a2": 0,
          "W_min": 2,
          "W_max": 39
        },
        {
          "x": 7,
          "a2": 0,
          "W_min": 4,
          "W_max": 38
        },
        {
          "x": 8,
          "a2": 0,
          "W_min": 6,
          "W_max": 37
        },
        {
          "x": 9,
          "a2": 0,
          "W_min": 8,
          "W_max": 36
        },
        {
          "x": 10,
          "a2": 0,
          "W_min": 10,
          "W_max": 35
        },
        {
          "x": 11,
          "a2": 0,
          "W_min": 14,
          "W_max": 34
        },
        {
          "x": 12,
          "a2": 0,
          "W_min": 18,
          "W_max": 33
        },
        {
          "x": 13,
          "a2": 0,
          "W_min": 22,
          "W_max": 32
        },
        {
          "x": 14,
          "a2": 0,
          "W_min": 26,
          "W_max": 31
        },
        {
          "x": 15,
          "a2": 0,
          "W_min": 30,
          "W_max": 30
        }
      ]
    },
    {
      "n0": 0,
      "n2": 40,
      "n4": 10,
      "m": 60,
      "N6_min": 1976,
      "N6_max": 2031,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 0,
          "W_min": 0,
          "W_max": 45
        },
        {
          "x": 1,
          "a2": 0,
          "W_min": 0,
          "W_max": 44
        },
        {
          "x": 2,
          "a2": 0,
          "W_min": 0,
          "W_max": 43
        },
        {
          "x": 3,
          "a2": 0,
          "W_min": 0,
          "W_max": 42
        },
        {
          "x": 4,
          "a2": 0,
          "W_min": 0,
          "W_max": 41
        },
        {
          "x": 5,
          "a2": 0,
          "W_min": 0,
          "W_max": 40
        },
        {
          "x": 6,
          "a2": 0,
          "W_min": 2,
          "W_max": 39
        },
        {
          "x": 7,
          "a2": 0,
          "W_min": 4,
          "W_max": 38
        },
        {
          "x": 8,
          "a2": 0,
          "W_min": 6,
          "W_max": 37
        },
        {
          "x": 9,
          "a2": 0,
          "W_min": 8,
          "W_max": 36
        },
        {
          "x": 10,
          "a2": 0,
          "W_min": 10,
          "W_max": 35
        },
        {
          "x": 11,
          "a2": 0,
          "W_min": 14,
          "W_max": 34
        },
        {
          "x": 12,
          "a2": 0,
          "W_min": 18,
          "W_max": 33
        },
        {
          "x": 13,
          "a2": 0,
          "W_min": 22,
          "W_max": 32
        },
        {
          "x": 14,
          "a2": 0,
          "W_min": 26,
          "W_max": 31
        },
        {
          "x": 15,
          "a2": 0,
          "W_min": 30,
          "W_max": 30
        }
      ]
    },
    {
      "n0": 31,
      "n2": 8,
      "n4": 11,
      "m": 30,
      "N6_min": 2010,
      "N6_max": 2073,
      "e44_candidates": [
        14,
        15,
        16,
        17
      ],
      "joint_candidates": [
        {
          "x": 14,
          "a2": 8,
          "W_min": 23,
          "W_max": 33
        },
        {
          "x": 15,
          "a2": 6,
          "W_min": 27,
          "W_max": 34
        },
        {
          "x": 16,
          "a2": 4,
          "W_min": 31,
          "W_max": 35
        },
        {
          "x": 17,
          "a2": 2,
          "W_min": 36,
          "W_max": 36
        }
      ]
    },
    {
      "n0": 26,
      "n2": 13,
      "n4": 11,
      "m": 35,
      "N6_min": 2004,
      "N6_max": 2067,
      "e44_candidates": [
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17
      ],
      "joint_candidates": [
        {
          "x": 9,
          "a2": 13,
          "W_min": 7,
          "W_max": 33
        },
        {
          "x": 10,
          "a2": 11,
          "W_min": 9,
          "W_max": 34
        },
        {
          "x": 11,
          "a2": 9,
          "W_min": 11,
          "W_max": 35
        },
        {
          "x": 12,
          "a2": 7,
          "W_min": 15,
          "W_max": 36
        },
        {
          "x": 13,
          "a2": 5,
          "W_min": 19,
          "W_max": 37
        },
        {
          "x": 14,
          "a2": 3,
          "W_min": 23,
          "W_max": 38
        },
        {
          "x": 15,
          "a2": 1,
          "W_min": 27,
          "W_max": 39
        },
        {
          "x": 16,
          "a2": 0,
          "W_min": 31,
          "W_max": 39
        },
        {
          "x": 17,
          "a2": 0,
          "W_min": 36,
          "W_max": 38
        }
      ]
    },
    {
      "n0": 21,
      "n2": 18,
      "n4": 11,
      "m": 40,
      "N6_min": 1999,
      "N6_max": 2060,
      "e44_candidates": [
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17
      ],
      "joint_candidates": [
        {
          "x": 4,
          "a2": 18,
          "W_min": 0,
          "W_max": 33
        },
        {
          "x": 5,
          "a2": 16,
          "W_min": 0,
          "W_max": 34
        },
        {
          "x": 6,
          "a2": 14,
          "W_min": 1,
          "W_max": 35
        },
        {
          "x": 7,
          "a2": 12,
          "W_min": 3,
          "W_max": 36
        },
        {
          "x": 8,
          "a2": 10,
          "W_min": 5,
          "W_max": 37
        },
        {
          "x": 9,
          "a2": 8,
          "W_min": 7,
          "W_max": 38
        },
        {
          "x": 10,
          "a2": 6,
          "W_min": 9,
          "W_max": 39
        },
        {
          "x": 11,
          "a2": 4,
          "W_min": 11,
          "W_max": 40
        },
        {
          "x": 12,
          "a2": 2,
          "W_min": 15,
          "W_max": 41
        },
        {
          "x": 13,
          "a2": 0,
          "W_min": 19,
          "W_max": 42
        },
        {
          "x": 14,
          "a2": 0,
          "W_min": 23,
          "W_max": 41
        },
        {
          "x": 15,
          "a2": 0,
          "W_min": 27,
          "W_max": 40
        },
        {
          "x": 16,
          "a2": 0,
          "W_min": 31,
          "W_max": 39
        },
        {
          "x": 17,
          "a2": 0,
          "W_min": 36,
          "W_max": 38
        }
      ]
    },
    {
      "n0": 16,
      "n2": 23,
      "n4": 11,
      "m": 45,
      "N6_min": 1993,
      "N6_max": 2053,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 21,
          "W_min": 0,
          "W_max": 34
        },
        {
          "x": 1,
          "a2": 19,
          "W_min": 0,
          "W_max": 35
        },
        {
          "x": 2,
          "a2": 17,
          "W_min": 0,
          "W_max": 36
        },
        {
          "x": 3,
          "a2": 15,
          "W_min": 0,
          "W_max": 37
        },
        {
          "x": 4,
          "a2": 13,
          "W_min": 0,
          "W_max": 38
        },
        {
          "x": 5,
          "a2": 11,
          "W_min": 0,
          "W_max": 39
        },
        {
          "x": 6,
          "a2": 9,
          "W_min": 1,
          "W_max": 40
        },
        {
          "x": 7,
          "a2": 7,
          "W_min": 3,
          "W_max": 41
        },
        {
          "x": 8,
          "a2": 5,
          "W_min": 5,
          "W_max": 42
        },
        {
          "x": 9,
          "a2": 3,
          "W_min": 7,
          "W_max": 43
        },
        {
          "x": 10,
          "a2": 1,
          "W_min": 9,
          "W_max": 44
        },
        {
          "x": 11,
          "a2": 0,
          "W_min": 11,
          "W_max": 44
        },
        {
          "x": 12,
          "a2": 0,
          "W_min": 15,
          "W_max": 43
        },
        {
          "x": 13,
          "a2": 0,
          "W_min": 19,
          "W_max": 42
        },
        {
          "x": 14,
          "a2": 0,
          "W_min": 23,
          "W_max": 41
        },
        {
          "x": 15,
          "a2": 0,
          "W_min": 27,
          "W_max": 40
        },
        {
          "x": 16,
          "a2": 0,
          "W_min": 31,
          "W_max": 39
        },
        {
          "x": 17,
          "a2": 0,
          "W_min": 36,
          "W_max": 38
        }
      ]
    },
    {
      "n0": 11,
      "n2": 28,
      "n4": 11,
      "m": 50,
      "N6_min": 1987,
      "N6_max": 2046,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 16,
          "W_min": 0,
          "W_max": 39
        },
        {
          "x": 1,
          "a2": 14,
          "W_min": 0,
          "W_max": 40
        },
        {
          "x": 2,
          "a2": 12,
          "W_min": 0,
          "W_max": 41
        },
        {
          "x": 3,
          "a2": 10,
          "W_min": 0,
          "W_max": 42
        },
        {
          "x": 4,
          "a2": 8,
          "W_min": 0,
          "W_max": 43
        },
        {
          "x": 5,
          "a2": 6,
          "W_min": 0,
          "W_max": 44
        },
        {
          "x": 6,
          "a2": 4,
          "W_min": 1,
          "W_max": 45
        },
        {
          "x": 7,
          "a2": 2,
          "W_min": 3,
          "W_max": 46
        },
        {
          "x": 8,
          "a2": 0,
          "W_min": 5,
          "W_max": 47
        },
        {
          "x": 9,
          "a2": 0,
          "W_min": 7,
          "W_max": 46
        },
        {
          "x": 10,
          "a2": 0,
          "W_min": 9,
          "W_max": 45
        },
        {
          "x": 11,
          "a2": 0,
          "W_min": 11,
          "W_max": 44
        },
        {
          "x": 12,
          "a2": 0,
          "W_min": 15,
          "W_max": 43
        },
        {
          "x": 13,
          "a2": 0,
          "W_min": 19,
          "W_max": 42
        },
        {
          "x": 14,
          "a2": 0,
          "W_min": 23,
          "W_max": 41
        },
        {
          "x": 15,
          "a2": 0,
          "W_min": 27,
          "W_max": 40
        },
        {
          "x": 16,
          "a2": 0,
          "W_min": 31,
          "W_max": 39
        },
        {
          "x": 17,
          "a2": 0,
          "W_min": 36,
          "W_max": 38
        }
      ]
    },
    {
      "n0": 6,
      "n2": 33,
      "n4": 11,
      "m": 55,
      "N6_min": 1982,
      "N6_max": 2038,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 11,
          "W_min": 0,
          "W_max": 44
        },
        {
          "x": 1,
          "a2": 9,
          "W_min": 0,
          "W_max": 45
        },
        {
          "x": 2,
          "a2": 7,
          "W_min": 0,
          "W_max": 46
        },
        {
          "x": 3,
          "a2": 5,
          "W_min": 0,
          "W_max": 47
        },
        {
          "x": 4,
          "a2": 3,
          "W_min": 0,
          "W_max": 48
        },
        {
          "x": 5,
          "a2": 1,
          "W_min": 0,
          "W_max": 49
        },
        {
          "x": 6,
          "a2": 0,
          "W_min": 1,
          "W_max": 49
        },
        {
          "x": 7,
          "a2": 0,
          "W_min": 3,
          "W_max": 48
        },
        {
          "x": 8,
          "a2": 0,
          "W_min": 5,
          "W_max": 47
        },
        {
          "x": 9,
          "a2": 0,
          "W_min": 7,
          "W_max": 46
        },
        {
          "x": 10,
          "a2": 0,
          "W_min": 9,
          "W_max": 45
        },
        {
          "x": 11,
          "a2": 0,
          "W_min": 11,
          "W_max": 44
        },
        {
          "x": 12,
          "a2": 0,
          "W_min": 15,
          "W_max": 43
        },
        {
          "x": 13,
          "a2": 0,
          "W_min": 19,
          "W_max": 42
        },
        {
          "x": 14,
          "a2": 0,
          "W_min": 23,
          "W_max": 41
        },
        {
          "x": 15,
          "a2": 0,
          "W_min": 27,
          "W_max": 40
        },
        {
          "x": 16,
          "a2": 0,
          "W_min": 31,
          "W_max": 39
        },
        {
          "x": 17,
          "a2": 0,
          "W_min": 36,
          "W_max": 38
        }
      ]
    },
    {
      "n0": 1,
      "n2": 38,
      "n4": 11,
      "m": 60,
      "N6_min": 1976,
      "N6_max": 2031,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 6,
          "W_min": 0,
          "W_max": 49
        },
        {
          "x": 1,
          "a2": 4,
          "W_min": 0,
          "W_max": 50
        },
        {
          "x": 2,
          "a2": 2,
          "W_min": 0,
          "W_max": 51
        },
        {
          "x": 3,
          "a2": 0,
          "W_min": 0,
          "W_max": 52
        },
        {
          "x": 4,
          "a2": 0,
          "W_min": 0,
          "W_max": 51
        },
        {
          "x": 5,
          "a2": 0,
          "W_min": 0,
          "W_max": 50
        },
        {
          "x": 6,
          "a2": 0,
          "W_min": 1,
          "W_max": 49
        },
        {
          "x": 7,
          "a2": 0,
          "W_min": 3,
          "W_max": 48
        },
        {
          "x": 8,
          "a2": 0,
          "W_min": 5,
          "W_max": 47
        },
        {
          "x": 9,
          "a2": 0,
          "W_min": 7,
          "W_max": 46
        },
        {
          "x": 10,
          "a2": 0,
          "W_min": 9,
          "W_max": 45
        },
        {
          "x": 11,
          "a2": 0,
          "W_min": 11,
          "W_max": 44
        },
        {
          "x": 12,
          "a2": 0,
          "W_min": 15,
          "W_max": 43
        },
        {
          "x": 13,
          "a2": 0,
          "W_min": 19,
          "W_max": 42
        },
        {
          "x": 14,
          "a2": 0,
          "W_min": 23,
          "W_max": 41
        },
        {
          "x": 15,
          "a2": 0,
          "W_min": 27,
          "W_max": 40
        },
        {
          "x": 16,
          "a2": 0,
          "W_min": 31,
          "W_max": 39
        },
        {
          "x": 17,
          "a2": 0,
          "W_min": 36,
          "W_max": 38
        }
      ]
    },
    {
      "n0": 32,
      "n2": 6,
      "n4": 12,
      "m": 30,
      "N6_min": 2010,
      "N6_max": 2073,
      "e44_candidates": [
        18,
        19
      ],
      "joint_candidates": [
        {
          "x": 18,
          "a2": 6,
          "W_min": 36,
          "W_max": 42
        },
        {
          "x": 19,
          "a2": 4,
          "W_min": 42,
          "W_max": 43
        }
      ]
    },
    {
      "n0": 27,
      "n2": 11,
      "n4": 12,
      "m": 35,
      "N6_min": 2004,
      "N6_max": 2067,
      "e44_candidates": [
        13,
        14,
        15,
        16,
        17,
        18,
        19
      ],
      "joint_candidates": [
        {
          "x": 13,
          "a2": 11,
          "W_min": 16,
          "W_max": 42
        },
        {
          "x": 14,
          "a2": 9,
          "W_min": 20,
          "W_max": 43
        },
        {
          "x": 15,
          "a2": 7,
          "W_min": 24,
          "W_max": 44
        },
        {
          "x": 16,
          "a2": 5,
          "W_min": 28,
          "W_max": 45
        },
        {
          "x": 17,
          "a2": 3,
          "W_min": 32,
          "W_max": 46
        },
        {
          "x": 18,
          "a2": 1,
          "W_min": 36,
          "W_max": 47
        },
        {
          "x": 19,
          "a2": 0,
          "W_min": 42,
          "W_max": 47
        }
      ]
    },
    {
      "n0": 22,
      "n2": 16,
      "n4": 12,
      "m": 40,
      "N6_min": 1999,
      "N6_max": 2060,
      "e44_candidates": [
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19
      ],
      "joint_candidates": [
        {
          "x": 8,
          "a2": 16,
          "W_min": 4,
          "W_max": 42
        },
        {
          "x": 9,
          "a2": 14,
          "W_min": 6,
          "W_max": 43
        },
        {
          "x": 10,
          "a2": 12,
          "W_min": 8,
          "W_max": 44
        },
        {
          "x": 11,
          "a2": 10,
          "W_min": 10,
          "W_max": 45
        },
        {
          "x": 12,
          "a2": 8,
          "W_min": 12,
          "W_max": 46
        },
        {
          "x": 13,
          "a2": 6,
          "W_min": 16,
          "W_max": 47
        },
        {
          "x": 14,
          "a2": 4,
          "W_min": 20,
          "W_max": 48
        },
        {
          "x": 15,
          "a2": 2,
          "W_min": 24,
          "W_max": 49
        },
        {
          "x": 16,
          "a2": 0,
          "W_min": 28,
          "W_max": 50
        },
        {
          "x": 17,
          "a2": 0,
          "W_min": 32,
          "W_max": 49
        },
        {
          "x": 18,
          "a2": 0,
          "W_min": 36,
          "W_max": 48
        },
        {
          "x": 19,
          "a2": 0,
          "W_min": 42,
          "W_max": 47
        }
      ]
    },
    {
      "n0": 17,
      "n2": 21,
      "n4": 12,
      "m": 45,
      "N6_min": 1993,
      "N6_max": 2053,
      "e44_candidates": [
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19
      ],
      "joint_candidates": [
        {
          "x": 3,
          "a2": 21,
          "W_min": 0,
          "W_max": 42
        },
        {
          "x": 4,
          "a2": 19,
          "W_min": 0,
          "W_max": 43
        },
        {
          "x": 5,
          "a2": 17,
          "W_min": 0,
          "W_max": 44
        },
        {
          "x": 6,
          "a2": 15,
          "W_min": 0,
          "W_max": 45
        },
        {
          "x": 7,
          "a2": 13,
          "W_min": 2,
          "W_max": 46
        },
        {
          "x": 8,
          "a2": 11,
          "W_min": 4,
          "W_max": 47
        },
        {
          "x": 9,
          "a2": 9,
          "W_min": 6,
          "W_max": 48
        },
        {
          "x": 10,
          "a2": 7,
          "W_min": 8,
          "W_max": 49
        },
        {
          "x": 11,
          "a2": 5,
          "W_min": 10,
          "W_max": 50
        },
        {
          "x": 12,
          "a2": 3,
          "W_min": 12,
          "W_max": 51
        },
        {
          "x": 13,
          "a2": 1,
          "W_min": 16,
          "W_max": 52
        },
        {
          "x": 14,
          "a2": 0,
          "W_min": 20,
          "W_max": 52
        },
        {
          "x": 15,
          "a2": 0,
          "W_min": 24,
          "W_max": 51
        },
        {
          "x": 16,
          "a2": 0,
          "W_min": 28,
          "W_max": 50
        },
        {
          "x": 17,
          "a2": 0,
          "W_min": 32,
          "W_max": 49
        },
        {
          "x": 18,
          "a2": 0,
          "W_min": 36,
          "W_max": 48
        },
        {
          "x": 19,
          "a2": 0,
          "W_min": 42,
          "W_max": 47
        }
      ]
    },
    {
      "n0": 12,
      "n2": 26,
      "n4": 12,
      "m": 50,
      "N6_min": 1987,
      "N6_max": 2046,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 22,
          "W_min": 0,
          "W_max": 44
        },
        {
          "x": 1,
          "a2": 20,
          "W_min": 0,
          "W_max": 45
        },
        {
          "x": 2,
          "a2": 18,
          "W_min": 0,
          "W_max": 46
        },
        {
          "x": 3,
          "a2": 16,
          "W_min": 0,
          "W_max": 47
        },
        {
          "x": 4,
          "a2": 14,
          "W_min": 0,
          "W_max": 48
        },
        {
          "x": 5,
          "a2": 12,
          "W_min": 0,
          "W_max": 49
        },
        {
          "x": 6,
          "a2": 10,
          "W_min": 0,
          "W_max": 50
        },
        {
          "x": 7,
          "a2": 8,
          "W_min": 2,
          "W_max": 51
        },
        {
          "x": 8,
          "a2": 6,
          "W_min": 4,
          "W_max": 52
        },
        {
          "x": 9,
          "a2": 4,
          "W_min": 6,
          "W_max": 53
        },
        {
          "x": 10,
          "a2": 2,
          "W_min": 8,
          "W_max": 54
        },
        {
          "x": 11,
          "a2": 0,
          "W_min": 10,
          "W_max": 55
        },
        {
          "x": 12,
          "a2": 0,
          "W_min": 12,
          "W_max": 54
        },
        {
          "x": 13,
          "a2": 0,
          "W_min": 16,
          "W_max": 53
        },
        {
          "x": 14,
          "a2": 0,
          "W_min": 20,
          "W_max": 52
        },
        {
          "x": 15,
          "a2": 0,
          "W_min": 24,
          "W_max": 51
        },
        {
          "x": 16,
          "a2": 0,
          "W_min": 28,
          "W_max": 50
        },
        {
          "x": 17,
          "a2": 0,
          "W_min": 32,
          "W_max": 49
        },
        {
          "x": 18,
          "a2": 0,
          "W_min": 36,
          "W_max": 48
        },
        {
          "x": 19,
          "a2": 0,
          "W_min": 42,
          "W_max": 47
        }
      ]
    },
    {
      "n0": 7,
      "n2": 31,
      "n4": 12,
      "m": 55,
      "N6_min": 1982,
      "N6_max": 2038,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 17,
          "W_min": 0,
          "W_max": 49
        },
        {
          "x": 1,
          "a2": 15,
          "W_min": 0,
          "W_max": 50
        },
        {
          "x": 2,
          "a2": 13,
          "W_min": 0,
          "W_max": 51
        },
        {
          "x": 3,
          "a2": 11,
          "W_min": 0,
          "W_max": 52
        },
        {
          "x": 4,
          "a2": 9,
          "W_min": 0,
          "W_max": 53
        },
        {
          "x": 5,
          "a2": 7,
          "W_min": 0,
          "W_max": 54
        },
        {
          "x": 6,
          "a2": 5,
          "W_min": 0,
          "W_max": 55
        },
        {
          "x": 7,
          "a2": 3,
          "W_min": 2,
          "W_max": 56
        },
        {
          "x": 8,
          "a2": 1,
          "W_min": 4,
          "W_max": 57
        },
        {
          "x": 9,
          "a2": 0,
          "W_min": 6,
          "W_max": 57
        },
        {
          "x": 10,
          "a2": 0,
          "W_min": 8,
          "W_max": 56
        },
        {
          "x": 11,
          "a2": 0,
          "W_min": 10,
          "W_max": 55
        },
        {
          "x": 12,
          "a2": 0,
          "W_min": 12,
          "W_max": 54
        },
        {
          "x": 13,
          "a2": 0,
          "W_min": 16,
          "W_max": 53
        },
        {
          "x": 14,
          "a2": 0,
          "W_min": 20,
          "W_max": 52
        },
        {
          "x": 15,
          "a2": 0,
          "W_min": 24,
          "W_max": 51
        },
        {
          "x": 16,
          "a2": 0,
          "W_min": 28,
          "W_max": 50
        },
        {
          "x": 17,
          "a2": 0,
          "W_min": 32,
          "W_max": 49
        },
        {
          "x": 18,
          "a2": 0,
          "W_min": 36,
          "W_max": 48
        },
        {
          "x": 19,
          "a2": 0,
          "W_min": 42,
          "W_max": 47
        }
      ]
    },
    {
      "n0": 2,
      "n2": 36,
      "n4": 12,
      "m": 60,
      "N6_min": 1976,
      "N6_max": 2031,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 12,
          "W_min": 0,
          "W_max": 54
        },
        {
          "x": 1,
          "a2": 10,
          "W_min": 0,
          "W_max": 55
        },
        {
          "x": 2,
          "a2": 8,
          "W_min": 0,
          "W_max": 56
        },
        {
          "x": 3,
          "a2": 6,
          "W_min": 0,
          "W_max": 57
        },
        {
          "x": 4,
          "a2": 4,
          "W_min": 0,
          "W_max": 58
        },
        {
          "x": 5,
          "a2": 2,
          "W_min": 0,
          "W_max": 59
        },
        {
          "x": 6,
          "a2": 0,
          "W_min": 0,
          "W_max": 60
        },
        {
          "x": 7,
          "a2": 0,
          "W_min": 2,
          "W_max": 59
        },
        {
          "x": 8,
          "a2": 0,
          "W_min": 4,
          "W_max": 58
        },
        {
          "x": 9,
          "a2": 0,
          "W_min": 6,
          "W_max": 57
        },
        {
          "x": 10,
          "a2": 0,
          "W_min": 8,
          "W_max": 56
        },
        {
          "x": 11,
          "a2": 0,
          "W_min": 10,
          "W_max": 55
        },
        {
          "x": 12,
          "a2": 0,
          "W_min": 12,
          "W_max": 54
        },
        {
          "x": 13,
          "a2": 0,
          "W_min": 16,
          "W_max": 53
        },
        {
          "x": 14,
          "a2": 0,
          "W_min": 20,
          "W_max": 52
        },
        {
          "x": 15,
          "a2": 0,
          "W_min": 24,
          "W_max": 51
        },
        {
          "x": 16,
          "a2": 0,
          "W_min": 28,
          "W_max": 50
        },
        {
          "x": 17,
          "a2": 0,
          "W_min": 32,
          "W_max": 49
        },
        {
          "x": 18,
          "a2": 0,
          "W_min": 36,
          "W_max": 48
        },
        {
          "x": 19,
          "a2": 0,
          "W_min": 42,
          "W_max": 47
        }
      ]
    },
    {
      "n0": 28,
      "n2": 9,
      "n4": 13,
      "m": 35,
      "N6_min": 2004,
      "N6_max": 2067,
      "e44_candidates": [
        17,
        18,
        19,
        20,
        21,
        22
      ],
      "joint_candidates": [
        {
          "x": 17,
          "a2": 9,
          "W_min": 29,
          "W_max": 52
        },
        {
          "x": 18,
          "a2": 7,
          "W_min": 33,
          "W_max": 53
        },
        {
          "x": 19,
          "a2": 5,
          "W_min": 37,
          "W_max": 54
        },
        {
          "x": 20,
          "a2": 3,
          "W_min": 42,
          "W_max": 55
        },
        {
          "x": 21,
          "a2": 1,
          "W_min": 48,
          "W_max": 56
        },
        {
          "x": 22,
          "a2": 0,
          "W_min": 54,
          "W_max": 56
        }
      ]
    },
    {
      "n0": 23,
      "n2": 14,
      "n4": 13,
      "m": 40,
      "N6_min": 1999,
      "N6_max": 2060,
      "e44_candidates": [
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22
      ],
      "joint_candidates": [
        {
          "x": 12,
          "a2": 14,
          "W_min": 11,
          "W_max": 52
        },
        {
          "x": 13,
          "a2": 12,
          "W_min": 13,
          "W_max": 53
        },
        {
          "x": 14,
          "a2": 10,
          "W_min": 17,
          "W_max": 54
        },
        {
          "x": 15,
          "a2": 8,
          "W_min": 21,
          "W_max": 55
        },
        {
          "x": 16,
          "a2": 6,
          "W_min": 25,
          "W_max": 56
        },
        {
          "x": 17,
          "a2": 4,
          "W_min": 29,
          "W_max": 57
        },
        {
          "x": 18,
          "a2": 2,
          "W_min": 33,
          "W_max": 58
        },
        {
          "x": 19,
          "a2": 0,
          "W_min": 37,
          "W_max": 59
        },
        {
          "x": 20,
          "a2": 0,
          "W_min": 42,
          "W_max": 58
        },
        {
          "x": 21,
          "a2": 0,
          "W_min": 48,
          "W_max": 57
        },
        {
          "x": 22,
          "a2": 0,
          "W_min": 54,
          "W_max": 56
        }
      ]
    },
    {
      "n0": 18,
      "n2": 19,
      "n4": 13,
      "m": 45,
      "N6_min": 1993,
      "N6_max": 2053,
      "e44_candidates": [
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22
      ],
      "joint_candidates": [
        {
          "x": 7,
          "a2": 19,
          "W_min": 1,
          "W_max": 52
        },
        {
          "x": 8,
          "a2": 17,
          "W_min": 3,
          "W_max": 53
        },
        {
          "x": 9,
          "a2": 15,
          "W_min": 5,
          "W_max": 54
        },
        {
          "x": 10,
          "a2": 13,
          "W_min": 7,
          "W_max": 55
        },
        {
          "x": 11,
          "a2": 11,
          "W_min": 9,
          "W_max": 56
        },
        {
          "x": 12,
          "a2": 9,
          "W_min": 11,
          "W_max": 57
        },
        {
          "x": 13,
          "a2": 7,
          "W_min": 13,
          "W_max": 58
        },
        {
          "x": 14,
          "a2": 5,
          "W_min": 17,
          "W_max": 59
        },
        {
          "x": 15,
          "a2": 3,
          "W_min": 21,
          "W_max": 60
        },
        {
          "x": 16,
          "a2": 1,
          "W_min": 25,
          "W_max": 61
        },
        {
          "x": 17,
          "a2": 0,
          "W_min": 29,
          "W_max": 61
        },
        {
          "x": 18,
          "a2": 0,
          "W_min": 33,
          "W_max": 60
        },
        {
          "x": 19,
          "a2": 0,
          "W_min": 37,
          "W_max": 59
        },
        {
          "x": 20,
          "a2": 0,
          "W_min": 42,
          "W_max": 58
        },
        {
          "x": 21,
          "a2": 0,
          "W_min": 48,
          "W_max": 57
        },
        {
          "x": 22,
          "a2": 0,
          "W_min": 54,
          "W_max": 56
        }
      ]
    },
    {
      "n0": 13,
      "n2": 24,
      "n4": 13,
      "m": 50,
      "N6_min": 1987,
      "N6_max": 2046,
      "e44_candidates": [
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22
      ],
      "joint_candidates": [
        {
          "x": 2,
          "a2": 24,
          "W_min": 0,
          "W_max": 52
        },
        {
          "x": 3,
          "a2": 22,
          "W_min": 0,
          "W_max": 53
        },
        {
          "x": 4,
          "a2": 20,
          "W_min": 0,
          "W_max": 54
        },
        {
          "x": 5,
          "a2": 18,
          "W_min": 0,
          "W_max": 55
        },
        {
          "x": 6,
          "a2": 16,
          "W_min": 0,
          "W_max": 56
        },
        {
          "x": 7,
          "a2": 14,
          "W_min": 1,
          "W_max": 57
        },
        {
          "x": 8,
          "a2": 12,
          "W_min": 3,
          "W_max": 58
        },
        {
          "x": 9,
          "a2": 10,
          "W_min": 5,
          "W_max": 59
        },
        {
          "x": 10,
          "a2": 8,
          "W_min": 7,
          "W_max": 60
        },
        {
          "x": 11,
          "a2": 6,
          "W_min": 9,
          "W_max": 61
        },
        {
          "x": 12,
          "a2": 4,
          "W_min": 11,
          "W_max": 62
        },
        {
          "x": 13,
          "a2": 2,
          "W_min": 13,
          "W_max": 63
        },
        {
          "x": 14,
          "a2": 0,
          "W_min": 17,
          "W_max": 64
        },
        {
          "x": 15,
          "a2": 0,
          "W_min": 21,
          "W_max": 63
        },
        {
          "x": 16,
          "a2": 0,
          "W_min": 25,
          "W_max": 62
        },
        {
          "x": 17,
          "a2": 0,
          "W_min": 29,
          "W_max": 61
        },
        {
          "x": 18,
          "a2": 0,
          "W_min": 33,
          "W_max": 60
        },
        {
          "x": 19,
          "a2": 0,
          "W_min": 37,
          "W_max": 59
        },
        {
          "x": 20,
          "a2": 0,
          "W_min": 42,
          "W_max": 58
        },
        {
          "x": 21,
          "a2": 0,
          "W_min": 48,
          "W_max": 57
        },
        {
          "x": 22,
          "a2": 0,
          "W_min": 54,
          "W_max": 56
        }
      ]
    },
    {
      "n0": 8,
      "n2": 29,
      "n4": 13,
      "m": 55,
      "N6_min": 1982,
      "N6_max": 2038,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 23,
          "W_min": 0,
          "W_max": 55
        },
        {
          "x": 1,
          "a2": 21,
          "W_min": 0,
          "W_max": 56
        },
        {
          "x": 2,
          "a2": 19,
          "W_min": 0,
          "W_max": 57
        },
        {
          "x": 3,
          "a2": 17,
          "W_min": 0,
          "W_max": 58
        },
        {
          "x": 4,
          "a2": 15,
          "W_min": 0,
          "W_max": 59
        },
        {
          "x": 5,
          "a2": 13,
          "W_min": 0,
          "W_max": 60
        },
        {
          "x": 6,
          "a2": 11,
          "W_min": 0,
          "W_max": 61
        },
        {
          "x": 7,
          "a2": 9,
          "W_min": 1,
          "W_max": 62
        },
        {
          "x": 8,
          "a2": 7,
          "W_min": 3,
          "W_max": 63
        },
        {
          "x": 9,
          "a2": 5,
          "W_min": 5,
          "W_max": 64
        },
        {
          "x": 10,
          "a2": 3,
          "W_min": 7,
          "W_max": 65
        },
        {
          "x": 11,
          "a2": 1,
          "W_min": 9,
          "W_max": 66
        },
        {
          "x": 12,
          "a2": 0,
          "W_min": 11,
          "W_max": 66
        },
        {
          "x": 13,
          "a2": 0,
          "W_min": 13,
          "W_max": 65
        },
        {
          "x": 14,
          "a2": 0,
          "W_min": 17,
          "W_max": 64
        },
        {
          "x": 15,
          "a2": 0,
          "W_min": 21,
          "W_max": 63
        },
        {
          "x": 16,
          "a2": 0,
          "W_min": 25,
          "W_max": 62
        },
        {
          "x": 17,
          "a2": 0,
          "W_min": 29,
          "W_max": 61
        },
        {
          "x": 18,
          "a2": 0,
          "W_min": 33,
          "W_max": 60
        },
        {
          "x": 19,
          "a2": 0,
          "W_min": 37,
          "W_max": 59
        },
        {
          "x": 20,
          "a2": 0,
          "W_min": 42,
          "W_max": 58
        },
        {
          "x": 21,
          "a2": 0,
          "W_min": 48,
          "W_max": 57
        },
        {
          "x": 22,
          "a2": 0,
          "W_min": 54,
          "W_max": 56
        }
      ]
    },
    {
      "n0": 3,
      "n2": 34,
      "n4": 13,
      "m": 60,
      "N6_min": 1976,
      "N6_max": 2031,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 18,
          "W_min": 0,
          "W_max": 60
        },
        {
          "x": 1,
          "a2": 16,
          "W_min": 0,
          "W_max": 61
        },
        {
          "x": 2,
          "a2": 14,
          "W_min": 0,
          "W_max": 62
        },
        {
          "x": 3,
          "a2": 12,
          "W_min": 0,
          "W_max": 63
        },
        {
          "x": 4,
          "a2": 10,
          "W_min": 0,
          "W_max": 64
        },
        {
          "x": 5,
          "a2": 8,
          "W_min": 0,
          "W_max": 65
        },
        {
          "x": 6,
          "a2": 6,
          "W_min": 0,
          "W_max": 66
        },
        {
          "x": 7,
          "a2": 4,
          "W_min": 1,
          "W_max": 67
        },
        {
          "x": 8,
          "a2": 2,
          "W_min": 3,
          "W_max": 68
        },
        {
          "x": 9,
          "a2": 0,
          "W_min": 5,
          "W_max": 69
        },
        {
          "x": 10,
          "a2": 0,
          "W_min": 7,
          "W_max": 68
        },
        {
          "x": 11,
          "a2": 0,
          "W_min": 9,
          "W_max": 67
        },
        {
          "x": 12,
          "a2": 0,
          "W_min": 11,
          "W_max": 66
        },
        {
          "x": 13,
          "a2": 0,
          "W_min": 13,
          "W_max": 65
        },
        {
          "x": 14,
          "a2": 0,
          "W_min": 17,
          "W_max": 64
        },
        {
          "x": 15,
          "a2": 0,
          "W_min": 21,
          "W_max": 63
        },
        {
          "x": 16,
          "a2": 0,
          "W_min": 25,
          "W_max": 62
        },
        {
          "x": 17,
          "a2": 0,
          "W_min": 29,
          "W_max": 61
        },
        {
          "x": 18,
          "a2": 0,
          "W_min": 33,
          "W_max": 60
        },
        {
          "x": 19,
          "a2": 0,
          "W_min": 37,
          "W_max": 59
        },
        {
          "x": 20,
          "a2": 0,
          "W_min": 42,
          "W_max": 58
        },
        {
          "x": 21,
          "a2": 0,
          "W_min": 48,
          "W_max": 57
        },
        {
          "x": 22,
          "a2": 0,
          "W_min": 54,
          "W_max": 56
        }
      ]
    },
    {
      "n0": 29,
      "n2": 7,
      "n4": 14,
      "m": 35,
      "N6_min": 2004,
      "N6_max": 2067,
      "e44_candidates": [
        21,
        22,
        23,
        24,
        25
      ],
      "joint_candidates": [
        {
          "x": 21,
          "a2": 7,
          "W_min": 42,
          "W_max": 63
        },
        {
          "x": 22,
          "a2": 5,
          "W_min": 48,
          "W_max": 64
        },
        {
          "x": 23,
          "a2": 3,
          "W_min": 54,
          "W_max": 65
        },
        {
          "x": 24,
          "a2": 1,
          "W_min": 60,
          "W_max": 66
        },
        {
          "x": 25,
          "a2": 0,
          "W_min": 66,
          "W_max": 66
        }
      ]
    },
    {
      "n0": 24,
      "n2": 12,
      "n4": 14,
      "m": 40,
      "N6_min": 1999,
      "N6_max": 2060,
      "e44_candidates": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25
      ],
      "joint_candidates": [
        {
          "x": 16,
          "a2": 12,
          "W_min": 22,
          "W_max": 63
        },
        {
          "x": 17,
          "a2": 10,
          "W_min": 26,
          "W_max": 64
        },
        {
          "x": 18,
          "a2": 8,
          "W_min": 30,
          "W_max": 65
        },
        {
          "x": 19,
          "a2": 6,
          "W_min": 34,
          "W_max": 66
        },
        {
          "x": 20,
          "a2": 4,
          "W_min": 38,
          "W_max": 67
        },
        {
          "x": 21,
          "a2": 2,
          "W_min": 42,
          "W_max": 68
        },
        {
          "x": 22,
          "a2": 0,
          "W_min": 48,
          "W_max": 69
        },
        {
          "x": 23,
          "a2": 0,
          "W_min": 54,
          "W_max": 68
        },
        {
          "x": 24,
          "a2": 0,
          "W_min": 60,
          "W_max": 67
        },
        {
          "x": 25,
          "a2": 0,
          "W_min": 66,
          "W_max": 66
        }
      ]
    },
    {
      "n0": 19,
      "n2": 17,
      "n4": 14,
      "m": 45,
      "N6_min": 1993,
      "N6_max": 2053,
      "e44_candidates": [
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25
      ],
      "joint_candidates": [
        {
          "x": 11,
          "a2": 17,
          "W_min": 8,
          "W_max": 63
        },
        {
          "x": 12,
          "a2": 15,
          "W_min": 10,
          "W_max": 64
        },
        {
          "x": 13,
          "a2": 13,
          "W_min": 12,
          "W_max": 65
        },
        {
          "x": 14,
          "a2": 11,
          "W_min": 14,
          "W_max": 66
        },
        {
          "x": 15,
          "a2": 9,
          "W_min": 18,
          "W_max": 67
        },
        {
          "x": 16,
          "a2": 7,
          "W_min": 22,
          "W_max": 68
        },
        {
          "x": 17,
          "a2": 5,
          "W_min": 26,
          "W_max": 69
        },
        {
          "x": 18,
          "a2": 3,
          "W_min": 30,
          "W_max": 70
        },
        {
          "x": 19,
          "a2": 1,
          "W_min": 34,
          "W_max": 71
        },
        {
          "x": 20,
          "a2": 0,
          "W_min": 38,
          "W_max": 71
        },
        {
          "x": 21,
          "a2": 0,
          "W_min": 42,
          "W_max": 70
        },
        {
          "x": 22,
          "a2": 0,
          "W_min": 48,
          "W_max": 69
        },
        {
          "x": 23,
          "a2": 0,
          "W_min": 54,
          "W_max": 68
        },
        {
          "x": 24,
          "a2": 0,
          "W_min": 60,
          "W_max": 67
        },
        {
          "x": 25,
          "a2": 0,
          "W_min": 66,
          "W_max": 66
        }
      ]
    },
    {
      "n0": 14,
      "n2": 22,
      "n4": 14,
      "m": 50,
      "N6_min": 1987,
      "N6_max": 2046,
      "e44_candidates": [
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25
      ],
      "joint_candidates": [
        {
          "x": 6,
          "a2": 22,
          "W_min": 0,
          "W_max": 63
        },
        {
          "x": 7,
          "a2": 20,
          "W_min": 0,
          "W_max": 64
        },
        {
          "x": 8,
          "a2": 18,
          "W_min": 2,
          "W_max": 65
        },
        {
          "x": 9,
          "a2": 16,
          "W_min": 4,
          "W_max": 66
        },
        {
          "x": 10,
          "a2": 14,
          "W_min": 6,
          "W_max": 67
        },
        {
          "x": 11,
          "a2": 12,
          "W_min": 8,
          "W_max": 68
        },
        {
          "x": 12,
          "a2": 10,
          "W_min": 10,
          "W_max": 69
        },
        {
          "x": 13,
          "a2": 8,
          "W_min": 12,
          "W_max": 70
        },
        {
          "x": 14,
          "a2": 6,
          "W_min": 14,
          "W_max": 71
        },
        {
          "x": 15,
          "a2": 4,
          "W_min": 18,
          "W_max": 72
        },
        {
          "x": 16,
          "a2": 2,
          "W_min": 22,
          "W_max": 73
        },
        {
          "x": 17,
          "a2": 0,
          "W_min": 26,
          "W_max": 74
        },
        {
          "x": 18,
          "a2": 0,
          "W_min": 30,
          "W_max": 73
        },
        {
          "x": 19,
          "a2": 0,
          "W_min": 34,
          "W_max": 72
        },
        {
          "x": 20,
          "a2": 0,
          "W_min": 38,
          "W_max": 71
        },
        {
          "x": 21,
          "a2": 0,
          "W_min": 42,
          "W_max": 70
        },
        {
          "x": 22,
          "a2": 0,
          "W_min": 48,
          "W_max": 69
        },
        {
          "x": 23,
          "a2": 0,
          "W_min": 54,
          "W_max": 68
        },
        {
          "x": 24,
          "a2": 0,
          "W_min": 60,
          "W_max": 67
        },
        {
          "x": 25,
          "a2": 0,
          "W_min": 66,
          "W_max": 66
        }
      ]
    },
    {
      "n0": 9,
      "n2": 27,
      "n4": 14,
      "m": 55,
      "N6_min": 1982,
      "N6_max": 2038,
      "e44_candidates": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25
      ],
      "joint_candidates": [
        {
          "x": 1,
          "a2": 27,
          "W_min": 0,
          "W_max": 63
        },
        {
          "x": 2,
          "a2": 25,
          "W_min": 0,
          "W_max": 64
        },
        {
          "x": 3,
          "a2": 23,
          "W_min": 0,
          "W_max": 65
        },
        {
          "x": 4,
          "a2": 21,
          "W_min": 0,
          "W_max": 66
        },
        {
          "x": 5,
          "a2": 19,
          "W_min": 0,
          "W_max": 67
        },
        {
          "x": 6,
          "a2": 17,
          "W_min": 0,
          "W_max": 68
        },
        {
          "x": 7,
          "a2": 15,
          "W_min": 0,
          "W_max": 69
        },
        {
          "x": 8,
          "a2": 13,
          "W_min": 2,
          "W_max": 70
        },
        {
          "x": 9,
          "a2": 11,
          "W_min": 4,
          "W_max": 71
        },
        {
          "x": 10,
          "a2": 9,
          "W_min": 6,
          "W_max": 72
        },
        {
          "x": 11,
          "a2": 7,
          "W_min": 8,
          "W_max": 73
        },
        {
          "x": 12,
          "a2": 5,
          "W_min": 10,
          "W_max": 74
        },
        {
          "x": 13,
          "a2": 3,
          "W_min": 12,
          "W_max": 75
        },
        {
          "x": 14,
          "a2": 1,
          "W_min": 14,
          "W_max": 76
        },
        {
          "x": 15,
          "a2": 0,
          "W_min": 18,
          "W_max": 76
        },
        {
          "x": 16,
          "a2": 0,
          "W_min": 22,
          "W_max": 75
        },
        {
          "x": 17,
          "a2": 0,
          "W_min": 26,
          "W_max": 74
        },
        {
          "x": 18,
          "a2": 0,
          "W_min": 30,
          "W_max": 73
        },
        {
          "x": 19,
          "a2": 0,
          "W_min": 34,
          "W_max": 72
        },
        {
          "x": 20,
          "a2": 0,
          "W_min": 38,
          "W_max": 71
        },
        {
          "x": 21,
          "a2": 0,
          "W_min": 42,
          "W_max": 70
        },
        {
          "x": 22,
          "a2": 0,
          "W_min": 48,
          "W_max": 69
        },
        {
          "x": 23,
          "a2": 0,
          "W_min": 54,
          "W_max": 68
        },
        {
          "x": 24,
          "a2": 0,
          "W_min": 60,
          "W_max": 67
        },
        {
          "x": 25,
          "a2": 0,
          "W_min": 66,
          "W_max": 66
        }
      ]
    },
    {
      "n0": 4,
      "n2": 32,
      "n4": 14,
      "m": 60,
      "N6_min": 1976,
      "N6_max": 2031,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 24,
          "W_min": 0,
          "W_max": 67
        },
        {
          "x": 1,
          "a2": 22,
          "W_min": 0,
          "W_max": 68
        },
        {
          "x": 2,
          "a2": 20,
          "W_min": 0,
          "W_max": 69
        },
        {
          "x": 3,
          "a2": 18,
          "W_min": 0,
          "W_max": 70
        },
        {
          "x": 4,
          "a2": 16,
          "W_min": 0,
          "W_max": 71
        },
        {
          "x": 5,
          "a2": 14,
          "W_min": 0,
          "W_max": 72
        },
        {
          "x": 6,
          "a2": 12,
          "W_min": 0,
          "W_max": 73
        },
        {
          "x": 7,
          "a2": 10,
          "W_min": 0,
          "W_max": 74
        },
        {
          "x": 8,
          "a2": 8,
          "W_min": 2,
          "W_max": 75
        },
        {
          "x": 9,
          "a2": 6,
          "W_min": 4,
          "W_max": 76
        },
        {
          "x": 10,
          "a2": 4,
          "W_min": 6,
          "W_max": 77
        },
        {
          "x": 11,
          "a2": 2,
          "W_min": 8,
          "W_max": 78
        },
        {
          "x": 12,
          "a2": 0,
          "W_min": 10,
          "W_max": 79
        },
        {
          "x": 13,
          "a2": 0,
          "W_min": 12,
          "W_max": 78
        },
        {
          "x": 14,
          "a2": 0,
          "W_min": 14,
          "W_max": 77
        },
        {
          "x": 15,
          "a2": 0,
          "W_min": 18,
          "W_max": 76
        },
        {
          "x": 16,
          "a2": 0,
          "W_min": 22,
          "W_max": 75
        },
        {
          "x": 17,
          "a2": 0,
          "W_min": 26,
          "W_max": 74
        },
        {
          "x": 18,
          "a2": 0,
          "W_min": 30,
          "W_max": 73
        },
        {
          "x": 19,
          "a2": 0,
          "W_min": 34,
          "W_max": 72
        },
        {
          "x": 20,
          "a2": 0,
          "W_min": 38,
          "W_max": 71
        },
        {
          "x": 21,
          "a2": 0,
          "W_min": 42,
          "W_max": 70
        },
        {
          "x": 22,
          "a2": 0,
          "W_min": 48,
          "W_max": 69
        },
        {
          "x": 23,
          "a2": 0,
          "W_min": 54,
          "W_max": 68
        },
        {
          "x": 24,
          "a2": 0,
          "W_min": 60,
          "W_max": 67
        },
        {
          "x": 25,
          "a2": 0,
          "W_min": 66,
          "W_max": 66
        }
      ]
    },
    {
      "n0": 30,
      "n2": 5,
      "n4": 15,
      "m": 35,
      "N6_min": 2004,
      "N6_max": 2067,
      "e44_candidates": [
        25,
        26,
        27
      ],
      "joint_candidates": [
        {
          "x": 25,
          "a2": 5,
          "W_min": 60,
          "W_max": 70
        },
        {
          "x": 26,
          "a2": 3,
          "W_min": 66,
          "W_max": 75
        },
        {
          "x": 27,
          "a2": 1,
          "W_min": 72,
          "W_max": 77
        }
      ]
    },
    {
      "n0": 25,
      "n2": 10,
      "n4": 15,
      "m": 40,
      "N6_min": 1999,
      "N6_max": 2060,
      "e44_candidates": [
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27
      ],
      "joint_candidates": [
        {
          "x": 20,
          "a2": 10,
          "W_min": 35,
          "W_max": 75
        },
        {
          "x": 21,
          "a2": 8,
          "W_min": 39,
          "W_max": 76
        },
        {
          "x": 22,
          "a2": 6,
          "W_min": 43,
          "W_max": 77
        },
        {
          "x": 23,
          "a2": 4,
          "W_min": 48,
          "W_max": 78
        },
        {
          "x": 24,
          "a2": 2,
          "W_min": 54,
          "W_max": 79
        },
        {
          "x": 25,
          "a2": 0,
          "W_min": 60,
          "W_max": 80
        },
        {
          "x": 26,
          "a2": 0,
          "W_min": 66,
          "W_max": 79
        },
        {
          "x": 27,
          "a2": 0,
          "W_min": 72,
          "W_max": 78
        }
      ]
    },
    {
      "n0": 20,
      "n2": 15,
      "n4": 15,
      "m": 45,
      "N6_min": 1993,
      "N6_max": 2053,
      "e44_candidates": [
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27
      ],
      "joint_candidates": [
        {
          "x": 15,
          "a2": 15,
          "W_min": 15,
          "W_max": 75
        },
        {
          "x": 16,
          "a2": 13,
          "W_min": 19,
          "W_max": 76
        },
        {
          "x": 17,
          "a2": 11,
          "W_min": 23,
          "W_max": 77
        },
        {
          "x": 18,
          "a2": 9,
          "W_min": 27,
          "W_max": 78
        },
        {
          "x": 19,
          "a2": 7,
          "W_min": 31,
          "W_max": 79
        },
        {
          "x": 20,
          "a2": 5,
          "W_min": 35,
          "W_max": 80
        },
        {
          "x": 21,
          "a2": 3,
          "W_min": 39,
          "W_max": 81
        },
        {
          "x": 22,
          "a2": 1,
          "W_min": 43,
          "W_max": 82
        },
        {
          "x": 23,
          "a2": 0,
          "W_min": 48,
          "W_max": 82
        },
        {
          "x": 24,
          "a2": 0,
          "W_min": 54,
          "W_max": 81
        },
        {
          "x": 25,
          "a2": 0,
          "W_min": 60,
          "W_max": 80
        },
        {
          "x": 26,
          "a2": 0,
          "W_min": 66,
          "W_max": 79
        },
        {
          "x": 27,
          "a2": 0,
          "W_min": 72,
          "W_max": 78
        }
      ]
    },
    {
      "n0": 15,
      "n2": 20,
      "n4": 15,
      "m": 50,
      "N6_min": 1987,
      "N6_max": 2046,
      "e44_candidates": [
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27
      ],
      "joint_candidates": [
        {
          "x": 10,
          "a2": 20,
          "W_min": 5,
          "W_max": 75
        },
        {
          "x": 11,
          "a2": 18,
          "W_min": 7,
          "W_max": 76
        },
        {
          "x": 12,
          "a2": 16,
          "W_min": 9,
          "W_max": 77
        },
        {
          "x": 13,
          "a2": 14,
          "W_min": 11,
          "W_max": 78
        },
        {
          "x": 14,
          "a2": 12,
          "W_min": 13,
          "W_max": 79
        },
        {
          "x": 15,
          "a2": 10,
          "W_min": 15,
          "W_max": 80
        },
        {
          "x": 16,
          "a2": 8,
          "W_min": 19,
          "W_max": 81
        },
        {
          "x": 17,
          "a2": 6,
          "W_min": 23,
          "W_max": 82
        },
        {
          "x": 18,
          "a2": 4,
          "W_min": 27,
          "W_max": 83
        },
        {
          "x": 19,
          "a2": 2,
          "W_min": 31,
          "W_max": 84
        },
        {
          "x": 20,
          "a2": 0,
          "W_min": 35,
          "W_max": 85
        },
        {
          "x": 21,
          "a2": 0,
          "W_min": 39,
          "W_max": 84
        },
        {
          "x": 22,
          "a2": 0,
          "W_min": 43,
          "W_max": 83
        },
        {
          "x": 23,
          "a2": 0,
          "W_min": 48,
          "W_max": 82
        },
        {
          "x": 24,
          "a2": 0,
          "W_min": 54,
          "W_max": 81
        },
        {
          "x": 25,
          "a2": 0,
          "W_min": 60,
          "W_max": 80
        },
        {
          "x": 26,
          "a2": 0,
          "W_min": 66,
          "W_max": 79
        },
        {
          "x": 27,
          "a2": 0,
          "W_min": 72,
          "W_max": 78
        }
      ]
    },
    {
      "n0": 10,
      "n2": 25,
      "n4": 15,
      "m": 55,
      "N6_min": 1982,
      "N6_max": 2038,
      "e44_candidates": [
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27
      ],
      "joint_candidates": [
        {
          "x": 5,
          "a2": 25,
          "W_min": 0,
          "W_max": 75
        },
        {
          "x": 6,
          "a2": 23,
          "W_min": 0,
          "W_max": 76
        },
        {
          "x": 7,
          "a2": 21,
          "W_min": 0,
          "W_max": 77
        },
        {
          "x": 8,
          "a2": 19,
          "W_min": 1,
          "W_max": 78
        },
        {
          "x": 9,
          "a2": 17,
          "W_min": 3,
          "W_max": 79
        },
        {
          "x": 10,
          "a2": 15,
          "W_min": 5,
          "W_max": 80
        },
        {
          "x": 11,
          "a2": 13,
          "W_min": 7,
          "W_max": 81
        },
        {
          "x": 12,
          "a2": 11,
          "W_min": 9,
          "W_max": 82
        },
        {
          "x": 13,
          "a2": 9,
          "W_min": 11,
          "W_max": 83
        },
        {
          "x": 14,
          "a2": 7,
          "W_min": 13,
          "W_max": 84
        },
        {
          "x": 15,
          "a2": 5,
          "W_min": 15,
          "W_max": 85
        },
        {
          "x": 16,
          "a2": 3,
          "W_min": 19,
          "W_max": 86
        },
        {
          "x": 17,
          "a2": 1,
          "W_min": 23,
          "W_max": 87
        },
        {
          "x": 18,
          "a2": 0,
          "W_min": 27,
          "W_max": 87
        },
        {
          "x": 19,
          "a2": 0,
          "W_min": 31,
          "W_max": 86
        },
        {
          "x": 20,
          "a2": 0,
          "W_min": 35,
          "W_max": 85
        },
        {
          "x": 21,
          "a2": 0,
          "W_min": 39,
          "W_max": 84
        },
        {
          "x": 22,
          "a2": 0,
          "W_min": 43,
          "W_max": 83
        },
        {
          "x": 23,
          "a2": 0,
          "W_min": 48,
          "W_max": 82
        },
        {
          "x": 24,
          "a2": 0,
          "W_min": 54,
          "W_max": 81
        },
        {
          "x": 25,
          "a2": 0,
          "W_min": 60,
          "W_max": 80
        },
        {
          "x": 26,
          "a2": 0,
          "W_min": 66,
          "W_max": 79
        },
        {
          "x": 27,
          "a2": 0,
          "W_min": 72,
          "W_max": 78
        }
      ]
    },
    {
      "n0": 5,
      "n2": 30,
      "n4": 15,
      "m": 60,
      "N6_min": 1976,
      "N6_max": 2031,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 30,
          "W_min": 0,
          "W_max": 75
        },
        {
          "x": 1,
          "a2": 28,
          "W_min": 0,
          "W_max": 76
        },
        {
          "x": 2,
          "a2": 26,
          "W_min": 0,
          "W_max": 77
        },
        {
          "x": 3,
          "a2": 24,
          "W_min": 0,
          "W_max": 78
        },
        {
          "x": 4,
          "a2": 22,
          "W_min": 0,
          "W_max": 79
        },
        {
          "x": 5,
          "a2": 20,
          "W_min": 0,
          "W_max": 80
        },
        {
          "x": 6,
          "a2": 18,
          "W_min": 0,
          "W_max": 81
        },
        {
          "x": 7,
          "a2": 16,
          "W_min": 0,
          "W_max": 82
        },
        {
          "x": 8,
          "a2": 14,
          "W_min": 1,
          "W_max": 83
        },
        {
          "x": 9,
          "a2": 12,
          "W_min": 3,
          "W_max": 84
        },
        {
          "x": 10,
          "a2": 10,
          "W_min": 5,
          "W_max": 85
        },
        {
          "x": 11,
          "a2": 8,
          "W_min": 7,
          "W_max": 86
        },
        {
          "x": 12,
          "a2": 6,
          "W_min": 9,
          "W_max": 87
        },
        {
          "x": 13,
          "a2": 4,
          "W_min": 11,
          "W_max": 88
        },
        {
          "x": 14,
          "a2": 2,
          "W_min": 13,
          "W_max": 89
        },
        {
          "x": 15,
          "a2": 0,
          "W_min": 15,
          "W_max": 90
        },
        {
          "x": 16,
          "a2": 0,
          "W_min": 19,
          "W_max": 89
        },
        {
          "x": 17,
          "a2": 0,
          "W_min": 23,
          "W_max": 88
        },
        {
          "x": 18,
          "a2": 0,
          "W_min": 27,
          "W_max": 87
        },
        {
          "x": 19,
          "a2": 0,
          "W_min": 31,
          "W_max": 86
        },
        {
          "x": 20,
          "a2": 0,
          "W_min": 35,
          "W_max": 85
        },
        {
          "x": 21,
          "a2": 0,
          "W_min": 39,
          "W_max": 84
        },
        {
          "x": 22,
          "a2": 0,
          "W_min": 43,
          "W_max": 83
        },
        {
          "x": 23,
          "a2": 0,
          "W_min": 48,
          "W_max": 82
        },
        {
          "x": 24,
          "a2": 0,
          "W_min": 54,
          "W_max": 81
        },
        {
          "x": 25,
          "a2": 0,
          "W_min": 60,
          "W_max": 80
        },
        {
          "x": 26,
          "a2": 0,
          "W_min": 66,
          "W_max": 79
        },
        {
          "x": 27,
          "a2": 0,
          "W_min": 72,
          "W_max": 78
        }
      ]
    },
    {
      "n0": 0,
      "n2": 35,
      "n4": 15,
      "m": 65,
      "N6_min": 1971,
      "N6_max": 2023,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 25,
          "W_min": 0,
          "W_max": 80
        },
        {
          "x": 1,
          "a2": 23,
          "W_min": 0,
          "W_max": 81
        },
        {
          "x": 2,
          "a2": 21,
          "W_min": 0,
          "W_max": 82
        },
        {
          "x": 3,
          "a2": 19,
          "W_min": 0,
          "W_max": 83
        },
        {
          "x": 4,
          "a2": 17,
          "W_min": 0,
          "W_max": 84
        },
        {
          "x": 5,
          "a2": 15,
          "W_min": 0,
          "W_max": 85
        },
        {
          "x": 6,
          "a2": 13,
          "W_min": 0,
          "W_max": 86
        },
        {
          "x": 7,
          "a2": 11,
          "W_min": 0,
          "W_max": 87
        },
        {
          "x": 8,
          "a2": 9,
          "W_min": 1,
          "W_max": 88
        },
        {
          "x": 9,
          "a2": 7,
          "W_min": 3,
          "W_max": 89
        },
        {
          "x": 10,
          "a2": 5,
          "W_min": 5,
          "W_max": 90
        },
        {
          "x": 11,
          "a2": 3,
          "W_min": 7,
          "W_max": 91
        },
        {
          "x": 12,
          "a2": 1,
          "W_min": 9,
          "W_max": 92
        },
        {
          "x": 13,
          "a2": 0,
          "W_min": 11,
          "W_max": 92
        },
        {
          "x": 14,
          "a2": 0,
          "W_min": 13,
          "W_max": 91
        },
        {
          "x": 15,
          "a2": 0,
          "W_min": 15,
          "W_max": 90
        },
        {
          "x": 16,
          "a2": 0,
          "W_min": 19,
          "W_max": 89
        },
        {
          "x": 17,
          "a2": 0,
          "W_min": 23,
          "W_max": 88
        },
        {
          "x": 18,
          "a2": 0,
          "W_min": 27,
          "W_max": 87
        },
        {
          "x": 19,
          "a2": 0,
          "W_min": 31,
          "W_max": 86
        },
        {
          "x": 20,
          "a2": 0,
          "W_min": 35,
          "W_max": 85
        },
        {
          "x": 21,
          "a2": 0,
          "W_min": 39,
          "W_max": 84
        },
        {
          "x": 22,
          "a2": 0,
          "W_min": 43,
          "W_max": 83
        },
        {
          "x": 23,
          "a2": 0,
          "W_min": 48,
          "W_max": 82
        },
        {
          "x": 24,
          "a2": 0,
          "W_min": 54,
          "W_max": 81
        },
        {
          "x": 25,
          "a2": 0,
          "W_min": 60,
          "W_max": 80
        },
        {
          "x": 26,
          "a2": 0,
          "W_min": 66,
          "W_max": 79
        },
        {
          "x": 27,
          "a2": 0,
          "W_min": 72,
          "W_max": 78
        }
      ]
    },
    {
      "n0": 31,
      "n2": 3,
      "n4": 16,
      "m": 35,
      "N6_min": 2004,
      "N6_max": 2067,
      "e44_candidates": [
        29,
        30
      ],
      "joint_candidates": [
        {
          "x": 29,
          "a2": 3,
          "W_min": 78,
          "W_max": 81
        },
        {
          "x": 30,
          "a2": 1,
          "W_min": 84,
          "W_max": 86
        }
      ]
    },
    {
      "n0": 26,
      "n2": 8,
      "n4": 16,
      "m": 40,
      "N6_min": 1999,
      "N6_max": 2060,
      "e44_candidates": [
        24,
        25,
        26,
        27,
        28,
        29,
        30
      ],
      "joint_candidates": [
        {
          "x": 24,
          "a2": 8,
          "W_min": 48,
          "W_max": 76
        },
        {
          "x": 25,
          "a2": 6,
          "W_min": 54,
          "W_max": 81
        },
        {
          "x": 26,
          "a2": 4,
          "W_min": 60,
          "W_max": 86
        },
        {
          "x": 27,
          "a2": 2,
          "W_min": 66,
          "W_max": 91
        },
        {
          "x": 28,
          "a2": 0,
          "W_min": 72,
          "W_max": 92
        },
        {
          "x": 29,
          "a2": 0,
          "W_min": 78,
          "W_max": 91
        },
        {
          "x": 30,
          "a2": 0,
          "W_min": 84,
          "W_max": 90
        }
      ]
    },
    {
      "n0": 21,
      "n2": 13,
      "n4": 16,
      "m": 45,
      "N6_min": 1993,
      "N6_max": 2053,
      "e44_candidates": [
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30
      ],
      "joint_candidates": [
        {
          "x": 19,
          "a2": 13,
          "W_min": 28,
          "W_max": 88
        },
        {
          "x": 20,
          "a2": 11,
          "W_min": 32,
          "W_max": 89
        },
        {
          "x": 21,
          "a2": 9,
          "W_min": 36,
          "W_max": 90
        },
        {
          "x": 22,
          "a2": 7,
          "W_min": 40,
          "W_max": 91
        },
        {
          "x": 23,
          "a2": 5,
          "W_min": 44,
          "W_max": 92
        },
        {
          "x": 24,
          "a2": 3,
          "W_min": 48,
          "W_max": 93
        },
        {
          "x": 25,
          "a2": 1,
          "W_min": 54,
          "W_max": 94
        },
        {
          "x": 26,
          "a2": 0,
          "W_min": 60,
          "W_max": 94
        },
        {
          "x": 27,
          "a2": 0,
          "W_min": 66,
          "W_max": 93
        },
        {
          "x": 28,
          "a2": 0,
          "W_min": 72,
          "W_max": 92
        },
        {
          "x": 29,
          "a2": 0,
          "W_min": 78,
          "W_max": 91
        },
        {
          "x": 30,
          "a2": 0,
          "W_min": 84,
          "W_max": 90
        }
      ]
    },
    {
      "n0": 16,
      "n2": 18,
      "n4": 16,
      "m": 50,
      "N6_min": 1987,
      "N6_max": 2046,
      "e44_candidates": [
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30
      ],
      "joint_candidates": [
        {
          "x": 14,
          "a2": 18,
          "W_min": 12,
          "W_max": 88
        },
        {
          "x": 15,
          "a2": 16,
          "W_min": 14,
          "W_max": 89
        },
        {
          "x": 16,
          "a2": 14,
          "W_min": 16,
          "W_max": 90
        },
        {
          "x": 17,
          "a2": 12,
          "W_min": 20,
          "W_max": 91
        },
        {
          "x": 18,
          "a2": 10,
          "W_min": 24,
          "W_max": 92
        },
        {
          "x": 19,
          "a2": 8,
          "W_min": 28,
          "W_max": 93
        },
        {
          "x": 20,
          "a2": 6,
          "W_min": 32,
          "W_max": 94
        },
        {
          "x": 21,
          "a2": 4,
          "W_min": 36,
          "W_max": 95
        },
        {
          "x": 22,
          "a2": 2,
          "W_min": 40,
          "W_max": 96
        },
        {
          "x": 23,
          "a2": 0,
          "W_min": 44,
          "W_max": 97
        },
        {
          "x": 24,
          "a2": 0,
          "W_min": 48,
          "W_max": 96
        },
        {
          "x": 25,
          "a2": 0,
          "W_min": 54,
          "W_max": 95
        },
        {
          "x": 26,
          "a2": 0,
          "W_min": 60,
          "W_max": 94
        },
        {
          "x": 27,
          "a2": 0,
          "W_min": 66,
          "W_max": 93
        },
        {
          "x": 28,
          "a2": 0,
          "W_min": 72,
          "W_max": 92
        },
        {
          "x": 29,
          "a2": 0,
          "W_min": 78,
          "W_max": 91
        },
        {
          "x": 30,
          "a2": 0,
          "W_min": 84,
          "W_max": 90
        }
      ]
    },
    {
      "n0": 11,
      "n2": 23,
      "n4": 16,
      "m": 55,
      "N6_min": 1982,
      "N6_max": 2038,
      "e44_candidates": [
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30
      ],
      "joint_candidates": [
        {
          "x": 9,
          "a2": 23,
          "W_min": 2,
          "W_max": 88
        },
        {
          "x": 10,
          "a2": 21,
          "W_min": 4,
          "W_max": 89
        },
        {
          "x": 11,
          "a2": 19,
          "W_min": 6,
          "W_max": 90
        },
        {
          "x": 12,
          "a2": 17,
          "W_min": 8,
          "W_max": 91
        },
        {
          "x": 13,
          "a2": 15,
          "W_min": 10,
          "W_max": 92
        },
        {
          "x": 14,
          "a2": 13,
          "W_min": 12,
          "W_max": 93
        },
        {
          "x": 15,
          "a2": 11,
          "W_min": 14,
          "W_max": 94
        },
        {
          "x": 16,
          "a2": 9,
          "W_min": 16,
          "W_max": 95
        },
        {
          "x": 17,
          "a2": 7,
          "W_min": 20,
          "W_max": 96
        },
        {
          "x": 18,
          "a2": 5,
          "W_min": 24,
          "W_max": 97
        },
        {
          "x": 19,
          "a2": 3,
          "W_min": 28,
          "W_max": 98
        },
        {
          "x": 20,
          "a2": 1,
          "W_min": 32,
          "W_max": 99
        },
        {
          "x": 21,
          "a2": 0,
          "W_min": 36,
          "W_max": 99
        },
        {
          "x": 22,
          "a2": 0,
          "W_min": 40,
          "W_max": 98
        },
        {
          "x": 23,
          "a2": 0,
          "W_min": 44,
          "W_max": 97
        },
        {
          "x": 24,
          "a2": 0,
          "W_min": 48,
          "W_max": 96
        },
        {
          "x": 25,
          "a2": 0,
          "W_min": 54,
          "W_max": 95
        },
        {
          "x": 26,
          "a2": 0,
          "W_min": 60,
          "W_max": 94
        },
        {
          "x": 27,
          "a2": 0,
          "W_min": 66,
          "W_max": 93
        },
        {
          "x": 28,
          "a2": 0,
          "W_min": 72,
          "W_max": 92
        },
        {
          "x": 29,
          "a2": 0,
          "W_min": 78,
          "W_max": 91
        },
        {
          "x": 30,
          "a2": 0,
          "W_min": 84,
          "W_max": 90
        }
      ]
    },
    {
      "n0": 6,
      "n2": 28,
      "n4": 16,
      "m": 60,
      "N6_min": 1976,
      "N6_max": 2031,
      "e44_candidates": [
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30
      ],
      "joint_candidates": [
        {
          "x": 4,
          "a2": 28,
          "W_min": 0,
          "W_max": 88
        },
        {
          "x": 5,
          "a2": 26,
          "W_min": 0,
          "W_max": 89
        },
        {
          "x": 6,
          "a2": 24,
          "W_min": 0,
          "W_max": 90
        },
        {
          "x": 7,
          "a2": 22,
          "W_min": 0,
          "W_max": 91
        },
        {
          "x": 8,
          "a2": 20,
          "W_min": 0,
          "W_max": 92
        },
        {
          "x": 9,
          "a2": 18,
          "W_min": 2,
          "W_max": 93
        },
        {
          "x": 10,
          "a2": 16,
          "W_min": 4,
          "W_max": 94
        },
        {
          "x": 11,
          "a2": 14,
          "W_min": 6,
          "W_max": 95
        },
        {
          "x": 12,
          "a2": 12,
          "W_min": 8,
          "W_max": 96
        },
        {
          "x": 13,
          "a2": 10,
          "W_min": 10,
          "W_max": 97
        },
        {
          "x": 14,
          "a2": 8,
          "W_min": 12,
          "W_max": 98
        },
        {
          "x": 15,
          "a2": 6,
          "W_min": 14,
          "W_max": 99
        },
        {
          "x": 16,
          "a2": 4,
          "W_min": 16,
          "W_max": 100
        },
        {
          "x": 17,
          "a2": 2,
          "W_min": 20,
          "W_max": 101
        },
        {
          "x": 18,
          "a2": 0,
          "W_min": 24,
          "W_max": 102
        },
        {
          "x": 19,
          "a2": 0,
          "W_min": 28,
          "W_max": 101
        },
        {
          "x": 20,
          "a2": 0,
          "W_min": 32,
          "W_max": 100
        },
        {
          "x": 21,
          "a2": 0,
          "W_min": 36,
          "W_max": 99
        },
        {
          "x": 22,
          "a2": 0,
          "W_min": 40,
          "W_max": 98
        },
        {
          "x": 23,
          "a2": 0,
          "W_min": 44,
          "W_max": 97
        },
        {
          "x": 24,
          "a2": 0,
          "W_min": 48,
          "W_max": 96
        },
        {
          "x": 25,
          "a2": 0,
          "W_min": 54,
          "W_max": 95
        },
        {
          "x": 26,
          "a2": 0,
          "W_min": 60,
          "W_max": 94
        },
        {
          "x": 27,
          "a2": 0,
          "W_min": 66,
          "W_max": 93
        },
        {
          "x": 28,
          "a2": 0,
          "W_min": 72,
          "W_max": 92
        },
        {
          "x": 29,
          "a2": 0,
          "W_min": 78,
          "W_max": 91
        },
        {
          "x": 30,
          "a2": 0,
          "W_min": 84,
          "W_max": 90
        }
      ]
    },
    {
      "n0": 1,
      "n2": 33,
      "n4": 16,
      "m": 65,
      "N6_min": 1971,
      "N6_max": 2023,
      "e44_candidates": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30
      ],
      "joint_candidates": [
        {
          "x": 0,
          "a2": 31,
          "W_min": 0,
          "W_max": 89
        },
        {
          "x": 1,
          "a2": 29,
          "W_min": 0,
          "W_max": 90
        },
        {
          "x": 2,
          "a2": 27,
          "W_min": 0,
          "W_max": 91
        },
        {
          "x": 3,
          "a2": 25,
          "W_min": 0,
          "W_max": 92
        },
        {
          "x": 4,
          "a2": 23,
          "W_min": 0,
          "W_max": 93
        },
        {
          "x": 5,
          "a2": 21,
          "W_min": 0,
          "W_max": 94
        },
        {
          "x": 6,
          "a2": 19,
          "W_min": 0,
          "W_max": 95
        },
        {
          "x": 7,
          "a2": 17,
          "W_min": 0,
          "W_max": 96
        },
        {
          "x": 8,
          "a2": 15,
          "W_min": 0,
          "W_max": 97
        },
        {
          "x": 9,
          "a2": 13,
          "W_min": 2,
          "W_max": 98
        },
        {
          "x": 10,
          "a2": 11,
          "W_min": 4,
          "W_max": 99
        },
        {
          "x": 11,
          "a2": 9,
          "W_min": 6,
          "W_max": 100
        },
        {
          "x": 12,
          "a2": 7,
          "W_min": 8,
          "W_max": 101
        },
        {
          "x": 13,
          "a2": 5,
          "W_min": 10,
          "W_max": 102
        },
        {
          "x": 14,
          "a2": 3,
          "W_min": 12,
          "W_max": 103
        },
        {
          "x": 15,
          "a2": 1,
          "W_min": 14,
          "W_max": 104
        },
        {
          "x": 16,
          "a2": 0,
          "W_min": 16,
          "W_max": 104
        },
        {
          "x": 17,
          "a2": 0,
          "W_min": 20,
          "W_max": 103
        },
        {
          "x": 18,
          "a2": 0,
          "W_min": 24,
          "W_max": 102
        },
        {
          "x": 19,
          "a2": 0,
          "W_min": 28,
          "W_max": 101
        },
        {
          "x": 20,
          "a2": 0,
          "W_min": 32,
          "W_max": 100
        },
        {
          "x": 21,
          "a2": 0,
          "W_min": 36,
          "W_max": 99
        },
        {
          "x": 22,
          "a2": 0,
          "W_min": 40,
          "W_max": 98
        },
        {
          "x": 23,
          "a2": 0,
          "W_min": 44,
          "W_max": 97
        },
        {
          "x": 24,
          "a2": 0,
          "W_min": 48,
          "W_max": 96
        },
        {
          "x": 25,
          "a2": 0,
          "W_min": 54,
          "W_max": 95
        },
        {
          "x": 26,
          "a2": 0,
          "W_min": 60,
          "W_max": 94
        },
        {
          "x": 27,
          "a2": 0,
          "W_min": 66,
          "W_max": 93
        },
        {
          "x": 28,
          "a2": 0,
          "W_min": 72,
          "W_max": 92
        },
        {
          "x": 29,
          "a2": 0,
          "W_min": 78,
          "W_max": 91
        },
        {
          "x": 30,
          "a2": 0,
          "W_min": 84,
          "W_max": 90
        }
      ]
    },
    {
      "n0": 32,
      "n2": 1,
      "n4": 17,
      "m": 35,
      "N6_min": 2004,
      "N6_max": 2067,
      "e44_candidates": [
        33,
        34
      ],
      "joint_candidates": [
        {
          "x": 33,
          "a2": 1,
          "W_min": 96,
          "W_max": 96
        }
      ]
    },
    {
      "n0": 27,
      "n2": 6,
      "n4": 17,
      "m": 40,
      "N6_min": 1999,
      "N6_max": 2060,
      "e44_candidates": [
        28,
        29,
        30,
        31,
        32,
        33,
        34
      ],
      "joint_candidates": [
        {
          "x": 28,
          "a2": 6,
          "W_min": 66,
          "W_max": 81
        },
        {
          "x": 29,
          "a2": 4,
          "W_min": 72,
          "W_max": 86
        },
        {
          "x": 30,
          "a2": 2,
          "W_min": 78,
          "W_max": 91
        },
        {
          "x": 31,
          "a2": 0,
          "W_min": 84,
          "W_max": 96
        },
        {
          "x": 32,
          "a2": 0,
          "W_min": 90,
          "W_max": 99
        },
        {
          "x": 33,
          "a2": 0,
          "W_min": 96,
          "W_max": 102
        },
        {
          "x": 34,
          "a2": 0,
          "W_min": 102,
          "W_max": 102
        }
      ]
    },
    {
      "n0": 22,
      "n2": 11,
      "n4": 17,
      "m": 45,
      "N6_min": 1993,
      "N6_max": 2053,
      "e44_candidates": [
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34
      ],
      "joint_candidates": [
        {
          "x": 23,
          "a2": 11,
          "W_min": 41,
          "W_max": 91
        },
        {
          "x": 24,
          "a2": 9,
          "W_min": 45,
          "W_max": 96
        },
        {
          "x": 25,
          "a2": 7,
          "W_min": 49,
          "W_max": 101
        },
        {
          "x": 26,
          "a2": 5,
          "W_min": 54,
          "W_max": 105
        },
        {
          "x": 27,
          "a2": 3,
          "W_min": 60,
          "W_max": 106
        },
        {
          "x": 28,
          "a2": 1,
          "W_min": 66,
          "W_max": 107
        },
        {
          "x": 29,
          "a2": 0,
          "W_min": 72,
          "W_max": 107
        },
        {
          "x": 30,
          "a2": 0,
          "W_min": 78,
          "W_max": 106
        },
        {
          "x": 31,
          "a2": 0,
          "W_min": 84,
          "W_max": 105
        },
        {
          "x": 32,
          "a2": 0,
          "W_min": 90,
          "W_max": 104
        },
        {
          "x": 33,
          "a2": 0,
          "W_min": 96,
          "W_max": 103
        },
        {
          "x": 34,
          "a2": 0,
          "W_min": 102,
          "W_max": 102
        }
      ]
    },
    {
      "n0": 17,
      "n2": 16,
      "n4": 17,
      "m": 50,
      "N6_min": 1987,
      "N6_max": 2046,
      "e44_candidates": [
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34
      ],
      "joint_candidates": [
        {
          "x": 18,
          "a2": 16,
          "W_min": 21,
          "W_max": 102
        },
        {
          "x": 19,
          "a2": 14,
          "W_min": 25,
          "W_max": 103
        },
        {
          "x": 20,
          "a2": 12,
          "W_min": 29,
          "W_max": 104
        },
        {
          "x": 21,
          "a2": 10,
          "W_min": 33,
          "W_max": 105
        },
        {
          "x": 22,
          "a2": 8,
          "W_min": 37,
          "W_max": 106
        },
        {
          "x": 23,
          "a2": 6,
          "W_min": 41,
          "W_max": 107
        },
        {
          "x": 24,
          "a2": 4,
          "W_min": 45,
          "W_max": 108
        },
        {
          "x": 25,
          "a2": 2,
          "W_min": 49,
          "W_max": 109
        },
        {
          "x": 26,
          "a2": 0,
          "W_min": 54,
          "W_max": 110
        },
        {
          "x": 27,
          "a2": 0,
          "W_min": 60,
          "W_max": 109
        },
        {
          "x": 28,
          "a2": 0,
          "W_min": 66,
          "W_max": 108
        },
        {
          "x": 29,
          "a2": 0,
          "W_min": 72,
          "W_max": 107
        },
        {
          "x": 30,
          "a2": 0,
          "W_min": 78,
          "W_max": 106
        },
        {
          "x": 31,
          "a2": 0,
          "W_min": 84,
          "W_max": 105
        },
        {
          "x": 32,
          "a2": 0,
          "W_min": 90,
          "W_max": 104
        },
        {
          "x": 33,
          "a2": 0,
          "W_min": 96,
          "W_max": 103
        },
        {
          "x": 34,
          "a2": 0,
          "W_min": 102,
          "W_max": 102
        }
      ]
    },
    {
      "n0": 12,
      "n2": 21,
      "n4": 17,
      "m": 55,
      "N6_min": 1982,
      "N6_max": 2038,
      "e44_candidates": [
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34
      ],
      "joint_candidates": [
        {
          "x": 13,
          "a2": 21,
          "W_min": 9,
          "W_max": 102
        },
        {
          "x": 14,
          "a2": 19,
          "W_min": 11,
          "W_max": 103
        },
        {
          "x": 15,
          "a2": 17,
          "W_min": 13,
          "W_max": 104
        },
        {
          "x": 16,
          "a2": 15,
          "W_min": 15,
          "W_max": 105
        },
        {
          "x": 17,
          "a2": 13,
          "W_min": 17,
          "W_max": 106
        },
        {
          "x": 18,
          "a2": 11,
          "W_min": 21,
          "W_max": 107
        },
        {
          "x": 19,
          "a2": 9,
          "W_min": 25,
          "W_max": 108
        },
        {
          "x": 20,
          "a2": 7,
          "W_min": 29,
          "W_max": 109
        },
        {
          "x": 21,
          "a2": 5,
          "W_min": 33,
          "W_max": 110
        },
        {
          "x": 22,
          "a2": 3,
          "W_min": 37,
          "W_max": 111
        },
        {
          "x": 23,
          "a2": 1,
          "W_min": 41,
          "W_max": 112
        },
        {
          "x": 24,
          "a2": 0,
          "W_min": 45,
          "W_max": 112
        },
        {
          "x": 25,
          "a2": 0,
          "W_min": 49,
          "W_max": 111
        },
        {
          "x": 26,
          "a2": 0,
          "W_min": 54,
          "W_max": 110
        },
        {
          "x": 27,
          "a2": 0,
          "W_min": 60,
          "W_max": 109
        },
        {
          "x": 28,
          "a2": 0,
          "W_min": 66,
          "W_max": 108
        },
        {
          "x": 29,
          "a2": 0,
          "W_min": 72,
          "W_max": 107
        },
        {
          "x": 30,
          "a2": 0,
          "W_min": 78,
          "W_max": 106
        },
        {
          "x": 31,
          "a2": 0,
          "W_min": 84,
          "W_max": 105
        },
        {
          "x": 32,
          "a2": 0,
          "W_min": 90,
          "W_max": 104
        },
        {
          "x": 33,
          "a2": 0,
          "W_min": 96,
          "W_max": 103
        },
        {
          "x": 34,
          "a2": 0,
          "W_min": 102,
          "W_max": 102
        }
      ]
    },
    {
      "n0": 7,
      "n2": 26,
      "n4": 17,
      "m": 60,
      "N6_min": 1976,
      "N6_max": 2031,
      "e44_candidates": [
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34
      ],
      "joint_candidates": [
        {
          "x": 8,
          "a2": 26,
          "W_min": 0,
          "W_max": 102
        },
        {
          "x": 9,
          "a2": 24,
          "W_min": 1,
          "W_max": 103
        },
        {
          "x": 10,
          "a2": 22,
          "W_min": 3,
          "W_max": 104
        },
        {
          "x": 11,
          "a2": 20,
          "W_min": 5,
          "W_max": 105
        },
        {
          "x": 12,
          "a2": 18,
          "W_min": 7,
          "W_max": 106
        },
        {
          "x": 13,
          "a2": 16,
          "W_min": 9,
          "W_max": 107
        },
        {
          "x": 14,
          "a2": 14,
          "W_min": 11,
          "W_max": 108
        },
        {
          "x": 15,
          "a2": 12,
          "W_min": 13,
          "W_max": 109
        },
        {
          "x": 16,
          "a2": 10,
          "W_min": 15,
          "W_max": 110
        },
        {
          "x": 17,
          "a2": 8,
          "W_min": 17,
          "W_max": 111
        },
        {
          "x": 18,
          "a2": 6,
          "W_min": 21,
          "W_max": 112
        },
        {
          "x": 19,
          "a2": 4,
          "W_min": 25,
          "W_max": 113
        },
        {
          "x": 20,
          "a2": 2,
          "W_min": 29,
          "W_max": 114
        },
        {
          "x": 21,
          "a2": 0,
          "W_min": 33,
          "W_max": 115
        },
        {
          "x": 22,
          "a2": 0,
          "W_min": 37,
          "W_max": 114
        },
        {
          "x": 23,
          "a2": 0,
          "W_min": 41,
          "W_max": 113
        },
        {
          "x": 24,
          "a2": 0,
          "W_min": 45,
          "W_max": 112
        },
        {
          "x": 25,
          "a2": 0,
          "W_min": 49,
          "W_max": 111
        },
        {
          "x": 26,
          "a2": 0,
          "W_min": 54,
          "W_max": 110
        },
        {
          "x": 27,
          "a2": 0,
          "W_min": 60,
          "W_max": 109
        },
        {
          "x": 28,
          "a2": 0,
          "W_min": 66,
          "W_max": 108
        },
        {
          "x": 29,
          "a2": 0,
          "W_min": 72,
          "W_max": 107
        },
        {
          "x": 30,
          "a2": 0,
          "W_min": 78,
          "W_max": 106
        },
        {
          "x": 31,
          "a2": 0,
          "W_min": 84,
          "W_max": 105
        },
        {
          "x": 32,
          "a2": 0,
          "W_min": 90,
          "W_max": 104
        },
        {
          "x": 33,
          "a2": 0,
          "W_min": 96,
          "W_max": 103
        },
        {
          "x": 34,
          "a2": 0,
          "W_min": 102,
          "W_max": 102
        }
      ]
    },
    {
      "n0": 2,
      "n2": 31,
      "n4": 17,
      "m": 65,
      "N6_min": 1971,
      "N6_max": 2023,
      "e44_candidates": [
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34
      ],
      "joint_candidates": [
        {
          "x": 3,
          "a2": 31,
          "W_min": 0,
          "W_max": 102
        },
        {
          "x": 4,
          "a2": 29,
          "W_min": 0,
          "W_max": 103
        },
        {
          "x": 5,
          "a2": 27,
          "W_min": 0,
          "W_max": 104
        },
        {
          "x": 6,
          "a2": 25,
          "W_min": 0,
          "W_max": 105
        },
        {
          "x": 7,
          "a2": 23,
          "W_min": 0,
          "W_max": 106
        },
        {
          "x": 8,
          "a2": 21,
          "W_min": 0,
          "W_max": 107
        },
        {
          "x": 9,
          "a2": 19,
          "W_min": 1,
          "W_max": 108
        },
        {
          "x": 10,
          "a2": 17,
          "W_min": 3,
          "W_max": 109
        },
        {
          "x": 11,
          "a2": 15,
          "W_min": 5,
          "W_max": 110
        },
        {
          "x": 12,
          "a2": 13,
          "W_min": 7,
          "W_max": 111
        },
        {
          "x": 13,
          "a2": 11,
          "W_min": 9,
          "W_max": 112
        },
        {
          "x": 14,
          "a2": 9,
          "W_min": 11,
          "W_max": 113
        },
        {
          "x": 15,
          "a2": 7,
          "W_min": 13,
          "W_max": 114
        },
        {
          "x": 16,
          "a2": 5,
          "W_min": 15,
          "W_max": 115
        },
        {
          "x": 17,
          "a2": 3,
          "W_min": 17,
          "W_max": 116
        },
        {
          "x": 18,
          "a2": 1,
          "W_min": 21,
          "W_max": 117
        },
        {
          "x": 19,
          "a2": 0,
          "W_min": 25,
          "W_max": 117
        },
        {
          "x": 20,
          "a2": 0,
          "W_min": 29,
          "W_max": 116
        },
        {
          "x": 21,
          "a2": 0,
          "W_min": 33,
          "W_max": 115
        },
        {
          "x": 22,
          "a2": 0,
          "W_min": 37,
          "W_max": 114
        },
        {
          "x": 23,
          "a2": 0,
          "W_min": 41,
          "W_max": 113
        },
        {
          "x": 24,
          "a2": 0,
          "W_min": 45,
          "W_max": 112
        },
        {
          "x": 25,
          "a2": 0,
          "W_min": 49,
          "W_max": 111
        },
        {
          "x": 26,
          "a2": 0,
          "W_min": 54,
          "W_max": 110
        },
        {
          "x": 27,
          "a2": 0,
          "W_min": 60,
          "W_max": 109
        },
        {
          "x": 28,
          "a2": 0,
          "W_min": 66,
          "W_max": 108
        },
        {
          "x": 29,
          "a2": 0,
          "W_min": 72,
          "W_max": 107
        },
        {
          "x": 30,
          "a2": 0,
          "W_min": 78,
          "W_max": 106
        },
        {
          "x": 31,
          "a2": 0,
          "W_min": 84,
          "W_max": 105
        },
        {
          "x": 32,
          "a2": 0,
          "W_min": 90,
          "W_max": 104
        },
        {
          "x": 33,
          "a2": 0,
          "W_min": 96,
          "W_max": 103
        },
        {
          "x": 34,
          "a2": 0,
          "W_min": 102,
          "W_max": 102
        }
      ]
    },
    {
      "n0": 28,
      "n2": 4,
      "n4": 18,
      "m": 40,
      "N6_min": 1999,
      "N6_max": 2060,
      "e44_candidates": [
        32,
        33,
        34,
        35,
        36
      ],
      "joint_candidates": [
        {
          "x": 32,
          "a2": 4,
          "W_min": 84,
          "W_max": 90
        },
        {
          "x": 33,
          "a2": 2,
          "W_min": 90,
          "W_max": 95
        },
        {
          "x": 34,
          "a2": 0,
          "W_min": 96,
          "W_max": 100
        },
        {
          "x": 35,
          "a2": 0,
          "W_min": 102,
          "W_max": 103
        }
      ]
    },
    {
      "n0": 23,
      "n2": 9,
      "n4": 18,
      "m": 45,
      "N6_min": 1993,
      "N6_max": 2053,
      "e44_candidates": [
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36
      ],
      "joint_candidates": [
        {
          "x": 27,
          "a2": 9,
          "W_min": 54,
          "W_max": 90
        },
        {
          "x": 28,
          "a2": 7,
          "W_min": 60,
          "W_max": 95
        },
        {
          "x": 29,
          "a2": 5,
          "W_min": 66,
          "W_max": 100
        },
        {
          "x": 30,
          "a2": 3,
          "W_min": 72,
          "W_max": 105
        },
        {
          "x": 31,
          "a2": 1,
          "W_min": 78,
          "W_max": 110
        },
        {
          "x": 32,
          "a2": 0,
          "W_min": 84,
          "W_max": 114
        },
        {
          "x": 33,
          "a2": 0,
          "W_min": 90,
          "W_max": 117
        },
        {
          "x": 34,
          "a2": 0,
          "W_min": 96,
          "W_max": 119
        },
        {
          "x": 35,
          "a2": 0,
          "W_min": 102,
          "W_max": 118
        },
        {
          "x": 36,
          "a2": 0,
          "W_min": 108,
          "W_max": 117
        }
      ]
    },
    {
      "n0": 18,
      "n2": 14,
      "n4": 18,
      "m": 50,
      "N6_min": 1987,
      "N6_max": 2046,
      "e44_candidates": [
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36
      ],
      "joint_candidates": [
        {
          "x": 22,
          "a2": 14,
          "W_min": 34,
          "W_max": 115
        },
        {
          "x": 23,
          "a2": 12,
          "W_min": 38,
          "W_max": 118
        },
        {
          "x": 24,
          "a2": 10,
          "W_min": 42,
          "W_max": 119
        },
        {
          "x": 25,
          "a2": 8,
          "W_min": 46,
          "W_max": 120
        },
        {
          "x": 26,
          "a2": 6,
          "W_min": 50,
          "W_max": 121
        },
        {
          "x": 27,
          "a2": 4,
          "W_min": 54,
          "W_max": 122
        },
        {
          "x": 28,
          "a2": 2,
          "W_min": 60,
          "W_max": 123
        },
        {
          "x": 29,
          "a2": 0,
          "W_min": 66,
          "W_max": 124
        },
        {
          "x": 30,
          "a2": 0,
          "W_min": 72,
          "W_max": 123
        },
        {
          "x": 31,
          "a2": 0,
          "W_min": 78,
          "W_max": 122
        },
        {
          "x": 32,
          "a2": 0,
          "W_min": 84,
          "W_max": 121
        },
        {
          "x": 33,
          "a2": 0,
          "W_min": 90,
          "W_max": 120
        },
        {
          "x": 34,
          "a2": 0,
          "W_min": 96,
          "W_max": 119
        },
        {
          "x": 35,
          "a2": 0,
          "W_min": 102,
          "W_max": 118
        },
        {
          "x": 36,
          "a2": 0,
          "W_min": 108,
          "W_max": 117
        }
      ]
    },
    {
      "n0": 13,
      "n2": 19,
      "n4": 18,
      "m": 55,
      "N6_min": 1982,
      "N6_max": 2038,
      "e44_candidates": [
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36
      ],
      "joint_candidates": [
        {
          "x": 17,
          "a2": 19,
          "W_min": 16,
          "W_max": 117
        },
        {
          "x": 18,
          "a2": 17,
          "W_min": 18,
          "W_max": 118
        },
        {
          "x": 19,
          "a2": 15,
          "W_min": 22,
          "W_max": 119
        },
        {
          "x": 20,
          "a2": 13,
          "W_min": 26,
          "W_max": 120
        },
        {
          "x": 21,
          "a2": 11,
          "W_min": 30,
          "W_max": 121
        },
        {
          "x": 22,
          "a2": 9,
          "W_min": 34,
          "W_max": 122
        },
        {
          "x": 23,
          "a2": 7,
          "W_min": 38,
          "W_max": 123
        },
        {
          "x": 24,
          "a2": 5,
          "W_min": 42,
          "W_max": 124
        },
        {
          "x": 25,
          "a2": 3,
          "W_min": 46,
          "W_max": 125
        },
        {
          "x": 26,
          "a2": 1,
          "W_min": 50,
          "W_max": 126
        },
        {
          "x": 27,
          "a2": 0,
          "W_min": 54,
          "W_max": 126
        },
        {
          "x": 28,
          "a2": 0,
          "W_min": 60,
          "W_max": 125
        },
        {
          "x": 29,
          "a2": 0,
          "W_min": 66,
          "W_max": 124
        },
        {
          "x": 30,
          "a2": 0,
          "W_min": 72,
          "W_max": 123
        },
        {
          "x": 31,
          "a2": 0,
          "W_min": 78,
          "W_max": 122
        },
        {
          "x": 32,
          "a2": 0,
          "W_min": 84,
          "W_max": 121
        },
        {
          "x": 33,
          "a2": 0,
          "W_min": 90,
          "W_max": 120
        },
        {
          "x": 34,
          "a2": 0,
          "W_min": 96,
          "W_max": 119
        },
        {
          "x": 35,
          "a2": 0,
          "W_min": 102,
          "W_max": 118
        },
        {
          "x": 36,
          "a2": 0,
          "W_min": 108,
          "W_max": 117
        }
      ]
    },
    {
      "n0": 8,
      "n2": 24,
      "n4": 18,
      "m": 60,
      "N6_min": 1976,
      "N6_max": 2031,
      "e44_candidates": [
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36
      ],
      "joint_candidates": [
        {
          "x": 12,
          "a2": 24,
          "W_min": 6,
          "W_max": 117
        },
        {
          "x": 13,
          "a2": 22,
          "W_min": 8,
          "W_max": 118
        },
        {
          "x": 14,
          "a2": 20,
          "W_min": 10,
          "W_max": 119
        },
        {
          "x": 15,
          "a2": 18,
          "W_min": 12,
          "W_max": 120
        },
        {
          "x": 16,
          "a2": 16,
          "W_min": 14,
          "W_max": 121
        },
        {
          "x": 17,
          "a2": 14,
          "W_min": 16,
          "W_max": 122
        },
        {
          "x": 18,
          "a2": 12,
          "W_min": 18,
          "W_max": 123
        },
        {
          "x": 19,
          "a2": 10,
          "W_min": 22,
          "W_max": 124
        },
        {
          "x": 20,
          "a2": 8,
          "W_min": 26,
          "W_max": 125
        },
        {
          "x": 21,
          "a2": 6,
          "W_min": 30,
          "W_max": 126
        },
        {
          "x": 22,
          "a2": 4,
          "W_min": 34,
          "W_max": 127
        },
        {
          "x": 23,
          "a2": 2,
          "W_min": 38,
          "W_max": 128
        },
        {
          "x": 24,
          "a2": 0,
          "W_min": 42,
          "W_max": 129
        },
        {
          "x": 25,
          "a2": 0,
          "W_min": 46,
          "W_max": 128
        },
        {
          "x": 26,
          "a2": 0,
          "W_min": 50,
          "W_max": 127
        },
        {
          "x": 27,
          "a2": 0,
          "W_min": 54,
          "W_max": 126
        },
        {
          "x": 28,
          "a2": 0,
          "W_min": 60,
          "W_max": 125
        },
        {
          "x": 29,
          "a2": 0,
          "W_min": 66,
          "W_max": 124
        },
        {
          "x": 30,
          "a2": 0,
          "W_min": 72,
          "W_max": 123
        },
        {
          "x": 31,
          "a2": 0,
          "W_min": 78,
          "W_max": 122
        },
        {
          "x": 32,
          "a2": 0,
          "W_min": 84,
          "W_max": 121
        },
        {
          "x": 33,
          "a2": 0,
          "W_min": 90,
          "W_max": 120
        },
        {
          "x": 34,
          "a2": 0,
          "W_min": 96,
          "W_max": 119
        },
        {
          "x": 35,
          "a2": 0,
          "W_min": 102,
          "W_max": 118
        },
        {
          "x": 36,
          "a2": 0,
          "W_min": 108,
          "W_max": 117
        }
      ]
    },
    {
      "n0": 3,
      "n2": 29,
      "n4": 18,
      "m": 65,
      "N6_min": 1971,
      "N6_max": 2023,
      "e44_candidates": [
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36
      ],
      "joint_candidates": [
        {
          "x": 7,
          "a2": 29,
          "W_min": 0,
          "W_max": 117
        },
        {
          "x": 8,
          "a2": 27,
          "W_min": 0,
          "W_max": 118
        },
        {
          "x": 9,
          "a2": 25,
          "W_min": 0,
          "W_max": 119
        },
        {
          "x": 10,
          "a2": 23,
          "W_min": 2,
          "W_max": 120
        },
        {
          "x": 11,
          "a2": 21,
          "W_min": 4,
          "W_max": 121
        },
        {
          "x": 12,
          "a2": 19,
          "W_min": 6,
          "W_max": 122
        },
        {
          "x": 13,
          "a2": 17,
          "W_min": 8,
          "W_max": 123
        },
        {
          "x": 14,
          "a2": 15,
          "W_min": 10,
          "W_max": 124
        },
        {
          "x": 15,
          "a2": 13,
          "W_min": 12,
          "W_max": 125
        },
        {
          "x": 16,
          "a2": 11,
          "W_min": 14,
          "W_max": 126
        },
        {
          "x": 17,
          "a2": 9,
          "W_min": 16,
          "W_max": 127
        },
        {
          "x": 18,
          "a2": 7,
          "W_min": 18,
          "W_max": 128
        },
        {
          "x": 19,
          "a2": 5,
          "W_min": 22,
          "W_max": 129
        },
        {
          "x": 20,
          "a2": 3,
          "W_min": 26,
          "W_max": 130
        },
        {
          "x": 21,
          "a2": 1,
          "W_min": 30,
          "W_max": 131
        },
        {
          "x": 22,
          "a2": 0,
          "W_min": 34,
          "W_max": 131
        },
        {
          "x": 23,
          "a2": 0,
          "W_min": 38,
          "W_max": 130
        },
        {
          "x": 24,
          "a2": 0,
          "W_min": 42,
          "W_max": 129
        },
        {
          "x": 25,
          "a2": 0,
          "W_min": 46,
          "W_max": 128
        },
        {
          "x": 26,
          "a2": 0,
          "W_min": 50,
          "W_max": 127
        },
        {
          "x": 27,
          "a2": 0,
          "W_min": 54,
          "W_max": 126
        },
        {
          "x": 28,
          "a2": 0,
          "W_min": 60,
          "W_max": 125
        },
        {
          "x": 29,
          "a2": 0,
          "W_min": 66,
          "W_max": 124
        },
        {
          "x": 30,
          "a2": 0,
          "W_min": 72,
          "W_max": 123
        },
        {
          "x": 31,
          "a2": 0,
          "W_min": 78,
          "W_max": 122
        },
        {
          "x": 32,
          "a2": 0,
          "W_min": 84,
          "W_max": 121
        },
        {
          "x": 33,
          "a2": 0,
          "W_min": 90,
          "W_max": 120
        },
        {
          "x": 34,
          "a2": 0,
          "W_min": 96,
          "W_max": 119
        },
        {
          "x": 35,
          "a2": 0,
          "W_min": 102,
          "W_max": 118
        },
        {
          "x": 36,
          "a2": 0,
          "W_min": 108,
          "W_max": 117
        }
      ]
    },
    {
      "n0": 29,
      "n2": 2,
      "n4": 19,
      "m": 40,
      "N6_min": 1999,
      "N6_max": 2060,
      "e44_candidates": [
        36,
        37,
        38
      ],
      "joint_candidates": [
        {
          "x": 36,
          "a2": 2,
          "W_min": 102,
          "W_max": 103
        },
        {
          "x": 37,
          "a2": 0,
          "W_min": 108,
          "W_max": 108
        }
      ]
    },
    {
      "n0": 24,
      "n2": 7,
      "n4": 19,
      "m": 45,
      "N6_min": 1993,
      "N6_max": 2053,
      "e44_candidates": [
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38
      ],
      "joint_candidates": [
        {
          "x": 31,
          "a2": 7,
          "W_min": 72,
          "W_max": 93
        },
        {
          "x": 32,
          "a2": 5,
          "W_min": 78,
          "W_max": 98
        },
        {
          "x": 33,
          "a2": 3,
          "W_min": 84,
          "W_max": 103
        },
        {
          "x": 34,
          "a2": 1,
          "W_min": 90,
          "W_max": 108
        },
        {
          "x": 35,
          "a2": 0,
          "W_min": 96,
          "W_max": 112
        },
        {
          "x": 36,
          "a2": 0,
          "W_min": 102,
          "W_max": 115
        },
        {
          "x": 37,
          "a2": 0,
          "W_min": 108,
          "W_max": 118
        },
        {
          "x": 38,
          "a2": 0,
          "W_min": 114,
          "W_max": 121
        }
      ]
    },
    {
      "n0": 19,
      "n2": 12,
      "n4": 19,
      "m": 50,
      "N6_min": 1987,
      "N6_max": 2046,
      "e44_candidates": [
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38
      ],
      "joint_candidates": [
        {
          "x": 26,
          "a2": 12,
          "W_min": 47,
          "W_max": 108
        },
        {
          "x": 27,
          "a2": 10,
          "W_min": 51,
          "W_max": 113
        },
        {
          "x": 28,
          "a2": 8,
          "W_min": 55,
          "W_max": 118
        },
        {
          "x": 29,
          "a2": 6,
          "W_min": 60,
          "W_max": 123
        },
        {
          "x": 30,
          "a2": 4,
          "W_min": 66,
          "W_max": 128
        },
        {
          "x": 31,
          "a2": 2,
          "W_min": 72,
          "W_max": 133
        },
        {
          "x": 32,
          "a2": 0,
          "W_min": 78,
          "W_max": 138
        },
        {
          "x": 33,
          "a2": 0,
          "W_min": 84,
          "W_max": 138
        },
        {
          "x": 34,
          "a2": 0,
          "W_min": 90,
          "W_max": 137
        },
        {
          "x": 35,
          "a2": 0,
          "W_min": 96,
          "W_max": 136
        },
        {
          "x": 36,
          "a2": 0,
          "W_min": 102,
          "W_max": 135
        },
        {
          "x": 37,
          "a2": 0,
          "W_min": 108,
          "W_max": 134
        },
        {
          "x": 38,
          "a2": 0,
          "W_min": 114,
          "W_max": 133
        }
      ]
    },
    {
      "n0": 14,
      "n2": 17,
      "n4": 19,
      "m": 55,
      "N6_min": 1982,
      "N6_max": 2038,
      "e44_candidates": [
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38
      ],
      "joint_candidates": [
        {
          "x": 21,
          "a2": 17,
          "W_min": 27,
          "W_max": 133
        },
        {
          "x": 22,
          "a2": 15,
          "W_min": 31,
          "W_max": 134
        },
        {
          "x": 23,
          "a2": 13,
          "W_min": 35,
          "W_max": 135
        },
        {
          "x": 24,
          "a2": 11,
          "W_min": 39,
          "W_max": 136
        },
        {
          "x": 25,
          "a2": 9,
          "W_min": 43,
          "W_max": 137
        },
        {
          "x": 26,
          "a2": 7,
          "W_min": 47,
          "W_max": 138
        },
        {
          "x": 27,
          "a2": 5,
          "W_min": 51,
          "W_max": 139
        },
        {
          "x": 28,
          "a2": 3,
          "W_min": 55,
          "W_max": 140
        },
        {
          "x": 29,
          "a2": 1,
          "W_min": 60,
          "W_max": 141
        },
        {
          "x": 30,
          "a2": 0,
          "W_min": 66,
          "W_max": 141
        },
        {
          "x": 31,
          "a2": 0,
          "W_min": 72,
          "W_max": 140
        },
        {
          "x": 32,
          "a2": 0,
          "W_min": 78,
          "W_max": 139
        },
        {
          "x": 33,
          "a2": 0,
          "W_min": 84,
          "W_max": 138
        },
        {
          "x": 34,
          "a2": 0,
          "W_min": 90,
          "W_max": 137
        },
        {
          "x": 35,
          "a2": 0,
          "W_min": 96,
          "W_max": 136
        },
        {
          "x": 36,
          "a2": 0,
          "W_min": 102,
          "W_max": 135
        },
        {
          "x": 37,
          "a2": 0,
          "W_min": 108,
          "W_max": 134
        },
        {
          "x": 38,
          "a2": 0,
          "W_min": 114,
          "W_max": 133
        }
      ]
    },
    {
      "n0": 9,
      "n2": 22,
      "n4": 19,
      "m": 60,
      "N6_min": 1976,
      "N6_max": 2031,
      "e44_candidates": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38
      ],
      "joint_candidates": [
        {
          "x": 16,
          "a2": 22,
          "W_min": 13,
          "W_max": 133
        },
        {
          "x": 17,
          "a2": 20,
          "W_min": 15,
          "W_max": 134
        },
        {
          "x": 18,
          "a2": 18,
          "W_min": 17,
          "W_max": 135
        },
        {
          "x": 19,
          "a2": 16,
          "W_min": 19,
          "W_max": 136
        },
        {
          "x": 20,
          "a2": 14,
          "W_min": 23,
          "W_max": 137
        },
        {
          "x": 21,
          "a2": 12,
          "W_min": 27,
          "W_max": 138
        },
        {
          "x": 22,
          "a2": 10,
          "W_min": 31,
          "W_max": 139
        },
        {
          "x": 23,
          "a2": 8,
          "W_min": 35,
          "W_max": 140
        },
        {
          "x": 24,
          "a2": 6,
          "W_min": 39,
          "W_max": 141
        },
        {
          "x": 25,
          "a2": 4,
          "W_min": 43,
          "W_max": 142
        },
        {
          "x": 26,
          "a2": 2,
          "W_min": 47,
          "W_max": 143
        },
        {
          "x": 27,
          "a2": 0,
          "W_min": 51,
          "W_max": 144
        },
        {
          "x": 28,
          "a2": 0,
          "W_min": 55,
          "W_max": 143
        },
        {
          "x": 29,
          "a2": 0,
          "W_min": 60,
          "W_max": 142
        },
        {
          "x": 30,
          "a2": 0,
          "W_min": 66,
          "W_max": 141
        },
        {
          "x": 31,
          "a2": 0,
          "W_min": 72,
          "W_max": 140
        },
        {
          "x": 32,
          "a2": 0,
          "W_min": 78,
          "W_max": 139
        },
        {
          "x": 33,
          "a2": 0,
          "W_min": 84,
          "W_max": 138
        },
        {
          "x": 34,
          "a2": 0,
          "W_min": 90,
          "W_max": 137
        },
        {
          "x": 35,
          "a2": 0,
          "W_min": 96,
          "W_max": 136
        },
        {
          "x": 36,
          "a2": 0,
          "W_min": 102,
          "W_max": 135
        },
        {
          "x": 37,
          "a2": 0,
          "W_min": 108,
          "W_max": 134
        },
        {
          "x": 38,
          "a2": 0,
          "W_min": 114,
          "W_max": 133
        }
      ]
    },
    {
      "n0": 4,
      "n2": 27,
      "n4": 19,
      "m": 65,
      "N6_min": 1971,
      "N6_max": 2023,
      "e44_candidates": [
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38
      ],
      "joint_candidates": [
        {
          "x": 11,
          "a2": 27,
          "W_min": 3,
          "W_max": 133
        },
        {
          "x": 12,
          "a2": 25,
          "W_min": 5,
          "W_max": 134
        },
        {
          "x": 13,
          "a2": 23,
          "W_min": 7,
          "W_max": 135
        },
        {
          "x": 14,
          "a2": 21,
          "W_min": 9,
          "W_max": 136
        },
        {
          "x": 15,
          "a2": 19,
          "W_min": 11,
          "W_max": 137
        },
        {
          "x": 16,
          "a2": 17,
          "W_min": 13,
          "W_max": 138
        },
        {
          "x": 17,
          "a2": 15,
          "W_min": 15,
          "W_max": 139
        },
        {
          "x": 18,
          "a2": 13,
          "W_min": 17,
          "W_max": 140
        },
        {
          "x": 19,
          "a2": 11,
          "W_min": 19,
          "W_max": 141
        },
        {
          "x": 20,
          "a2": 9,
          "W_min": 23,
          "W_max": 142
        },
        {
          "x": 21,
          "a2": 7,
          "W_min": 27,
          "W_max": 143
        },
        {
          "x": 22,
          "a2": 5,
          "W_min": 31,
          "W_max": 144
        },
        {
          "x": 23,
          "a2": 3,
          "W_min": 35,
          "W_max": 145
        },
        {
          "x": 24,
          "a2": 1,
          "W_min": 39,
          "W_max": 146
        },
        {
          "x": 25,
          "a2": 0,
          "W_min": 43,
          "W_max": 146
        },
        {
          "x": 26,
          "a2": 0,
          "W_min": 47,
          "W_max": 145
        },
        {
          "x": 27,
          "a2": 0,
          "W_min": 51,
          "W_max": 144
        },
        {
          "x": 28,
          "a2": 0,
          "W_min": 55,
          "W_max": 143
        },
        {
          "x": 29,
          "a2": 0,
          "W_min": 60,
          "W_max": 142
        },
        {
          "x": 30,
          "a2": 0,
          "W_min": 66,
          "W_max": 141
        },
        {
          "x": 31,
          "a2": 0,
          "W_min": 72,
          "W_max": 140
        },
        {
          "x": 32,
          "a2": 0,
          "W_min": 78,
          "W_max": 139
        },
        {
          "x": 33,
          "a2": 0,
          "W_min": 84,
          "W_max": 138
        },
        {
          "x": 34,
          "a2": 0,
          "W_min": 90,
          "W_max": 137
        },
        {
          "x": 35,
          "a2": 0,
          "W_min": 96,
          "W_max": 136
        },
        {
          "x": 36,
          "a2": 0,
          "W_min": 102,
          "W_max": 135
        },
        {
          "x": 37,
          "a2": 0,
          "W_min": 108,
          "W_max": 134
        },
        {
          "x": 38,
          "a2": 0,
          "W_min": 114,
          "W_max": 133
        }
      ]
    },
    {
      "n0": 30,
      "n2": 0,
      "n4": 20,
      "m": 40,
      "N6_min": 1999,
      "N6_max": 2060,
      "e44_candidates": [
        40
      ],
      "joint_candidates": [
        {
          "x": 40,
          "a2": 0,
          "W_min": 120,
          "W_max": 120
        }
      ]
    },
    {
      "n0": 25,
      "n2": 5,
      "n4": 20,
      "m": 45,
      "N6_min": 1993,
      "N6_max": 2053,
      "e44_candidates": [
        35,
        36,
        37,
        38,
        39,
        40
      ],
      "joint_candidates": [
        {
          "x": 35,
          "a2": 5,
          "W_min": 90,
          "W_max": 100
        },
        {
          "x": 36,
          "a2": 3,
          "W_min": 96,
          "W_max": 105
        },
        {
          "x": 37,
          "a2": 1,
          "W_min": 102,
          "W_max": 110
        },
        {
          "x": 38,
          "a2": 0,
          "W_min": 108,
          "W_max": 114
        },
        {
          "x": 39,
          "a2": 0,
          "W_min": 114,
          "W_max": 117
        },
        {
          "x": 40,
          "a2": 0,
          "W_min": 120,
          "W_max": 120
        }
      ]
    },
    {
      "n0": 20,
      "n2": 10,
      "n4": 20,
      "m": 50,
      "N6_min": 1987,
      "N6_max": 2046,
      "e44_candidates": [
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40
      ],
      "joint_candidates": [
        {
          "x": 30,
          "a2": 10,
          "W_min": 60,
          "W_max": 105
        },
        {
          "x": 31,
          "a2": 8,
          "W_min": 66,
          "W_max": 110
        },
        {
          "x": 32,
          "a2": 6,
          "W_min": 72,
          "W_max": 115
        },
        {
          "x": 33,
          "a2": 4,
          "W_min": 78,
          "W_max": 120
        },
        {
          "x": 34,
          "a2": 2,
          "W_min": 84,
          "W_max": 125
        },
        {
          "x": 35,
          "a2": 0,
          "W_min": 90,
          "W_max": 130
        },
        {
          "x": 36,
          "a2": 0,
          "W_min": 96,
          "W_max": 133
        },
        {
          "x": 37,
          "a2": 0,
          "W_min": 102,
          "W_max": 136
        },
        {
          "x": 38,
          "a2": 0,
          "W_min": 108,
          "W_max": 139
        },
        {
          "x": 39,
          "a2": 0,
          "W_min": 114,
          "W_max": 142
        },
        {
          "x": 40,
          "a2": 0,
          "W_min": 120,
          "W_max": 145
        }
      ]
    },
    {
      "n0": 15,
      "n2": 15,
      "n4": 20,
      "m": 55,
      "N6_min": 1982,
      "N6_max": 2038,
      "e44_candidates": [
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40
      ],
      "joint_candidates": [
        {
          "x": 25,
          "a2": 15,
          "W_min": 40,
          "W_max": 135
        },
        {
          "x": 26,
          "a2": 13,
          "W_min": 44,
          "W_max": 140
        },
        {
          "x": 27,
          "a2": 11,
          "W_min": 48,
          "W_max": 145
        },
        {
          "x": 28,
          "a2": 9,
          "W_min": 52,
          "W_max": 150
        },
        {
          "x": 29,
          "a2": 7,
          "W_min": 56,
          "W_max": 154
        },
        {
          "x": 30,
          "a2": 5,
          "W_min": 60,
          "W_max": 155
        },
        {
          "x": 31,
          "a2": 3,
          "W_min": 66,
          "W_max": 156
        },
        {
          "x": 32,
          "a2": 1,
          "W_min": 72,
          "W_max": 157
        },
        {
          "x": 33,
          "a2": 0,
          "W_min": 78,
          "W_max": 157
        },
        {
          "x": 34,
          "a2": 0,
          "W_min": 84,
          "W_max": 156
        },
        {
          "x": 35,
          "a2": 0,
          "W_min": 90,
          "W_max": 155
        },
        {
          "x": 36,
          "a2": 0,
          "W_min": 96,
          "W_max": 154
        },
        {
          "x": 37,
          "a2": 0,
          "W_min": 102,
          "W_max": 153
        },
        {
          "x": 38,
          "a2": 0,
          "W_min": 108,
          "W_max": 152
        },
        {
          "x": 39,
          "a2": 0,
          "W_min": 114,
          "W_max": 151
        },
        {
          "x": 40,
          "a2": 0,
          "W_min": 120,
          "W_max": 150
        }
      ]
    },
    {
      "n0": 10,
      "n2": 20,
      "n4": 20,
      "m": 60,
      "N6_min": 1976,
      "N6_max": 2031,
      "e44_candidates": [
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40
      ],
      "joint_candidates": [
        {
          "x": 20,
          "a2": 20,
          "W_min": 20,
          "W_max": 150
        },
        {
          "x": 21,
          "a2": 18,
          "W_min": 24,
          "W_max": 151
        },
        {
          "x": 22,
          "a2": 16,
          "W_min": 28,
          "W_max": 152
        },
        {
          "x": 23,
          "a2": 14,
          "W_min": 32,
          "W_max": 153
        },
        {
          "x": 24,
          "a2": 12,
          "W_min": 36,
          "W_max": 154
        },
        {
          "x": 25,
          "a2": 10,
          "W_min": 40,
          "W_max": 155
        },
        {
          "x": 26,
          "a2": 8,
          "W_min": 44,
          "W_max": 156
        },
        {
          "x": 27,
          "a2": 6,
          "W_min": 48,
          "W_max": 157
        },
        {
          "x": 28,
          "a2": 4,
          "W_min": 52,
          "W_max": 158
        },
        {
          "x": 29,
          "a2": 2,
          "W_min": 56,
          "W_max": 159
        },
        {
          "x": 30,
          "a2": 0,
          "W_min": 60,
          "W_max": 160
        },
        {
          "x": 31,
          "a2": 0,
          "W_min": 66,
          "W_max": 159
        },
        {
          "x": 32,
          "a2": 0,
          "W_min": 72,
          "W_max": 158
        },
        {
          "x": 33,
          "a2": 0,
          "W_min": 78,
          "W_max": 157
        },
        {
          "x": 34,
          "a2": 0,
          "W_min": 84,
          "W_max": 156
        },
        {
          "x": 35,
          "a2": 0,
          "W_min": 90,
          "W_max": 155
        },
        {
          "x": 36,
          "a2": 0,
          "W_min": 96,
          "W_max": 154
        },
        {
          "x": 37,
          "a2": 0,
          "W_min": 102,
          "W_max": 153
        },
        {
          "x": 38,
          "a2": 0,
          "W_min": 108,
          "W_max": 152
        },
        {
          "x": 39,
          "a2": 0,
          "W_min": 114,
          "W_max": 151
        },
        {
          "x": 40,
          "a2": 0,
          "W_min": 120,
          "W_max": 150
        }
      ]
    },
    {
      "n0": 5,
      "n2": 25,
      "n4": 20,
      "m": 65,
      "N6_min": 1971,
      "N6_max": 2023,
      "e44_candidates": [
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40
      ],
      "joint_candidates": [
        {
          "x": 15,
          "a2": 25,
          "W_min": 10,
          "W_max": 150
        },
        {
          "x": 16,
          "a2": 23,
          "W_min": 12,
          "W_max": 151
        },
        {
          "x": 17,
          "a2": 21,
          "W_min": 14,
          "W_max": 152
        },
        {
          "x": 18,
          "a2": 19,
          "W_min": 16,
          "W_max": 153
        },
        {
          "x": 19,
          "a2": 17,
          "W_min": 18,
          "W_max": 154
        },
        {
          "x": 20,
          "a2": 15,
          "W_min": 20,
          "W_max": 155
        },
        {
          "x": 21,
          "a2": 13,
          "W_min": 24,
          "W_max": 156
        },
        {
          "x": 22,
          "a2": 11,
          "W_min": 28,
          "W_max": 157
        },
        {
          "x": 23,
          "a2": 9,
          "W_min": 32,
          "W_max": 158
        },
        {
          "x": 24,
          "a2": 7,
          "W_min": 36,
          "W_max": 159
        },
        {
          "x": 25,
          "a2": 5,
          "W_min": 40,
          "W_max": 160
        },
        {
          "x": 26,
          "a2": 3,
          "W_min": 44,
          "W_max": 161
        },
        {
          "x": 27,
          "a2": 1,
          "W_min": 48,
          "W_max": 162
        },
        {
          "x": 28,
          "a2": 0,
          "W_min": 52,
          "W_max": 162
        },
        {
          "x": 29,
          "a2": 0,
          "W_min": 56,
          "W_max": 161
        },
        {
          "x": 30,
          "a2": 0,
          "W_min": 60,
          "W_max": 160
        },
        {
          "x": 31,
          "a2": 0,
          "W_min": 66,
          "W_max": 159
        },
        {
          "x": 32,
          "a2": 0,
          "W_min": 72,
          "W_max": 158
        },
        {
          "x": 33,
          "a2": 0,
          "W_min": 78,
          "W_max": 157
        },
        {
          "x": 34,
          "a2": 0,
          "W_min": 84,
          "W_max": 156
        },
        {
          "x": 35,
          "a2": 0,
          "W_min": 90,
          "W_max": 155
        },
        {
          "x": 36,
          "a2": 0,
          "W_min": 96,
          "W_max": 154
        },
        {
          "x": 37,
          "a2": 0,
          "W_min": 102,
          "W_max": 153
        },
        {
          "x": 38,
          "a2": 0,
          "W_min": 108,
          "W_max": 152
        },
        {
          "x": 39,
          "a2": 0,
          "W_min": 114,
          "W_max": 151
        },
        {
          "x": 40,
          "a2": 0,
          "W_min": 120,
          "W_max": 150
        }
      ]
    },
    {
      "n0": 0,
      "n2": 30,
      "n4": 20,
      "m": 70,
      "N6_min": 1965,
      "N6_max": 2015,
      "e44_candidates": [
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40
      ],
      "joint_candidates": [
        {
          "x": 10,
          "a2": 30,
          "W_min": 0,
          "W_max": 150
        },
        {
          "x": 11,
          "a2": 28,
          "W_min": 2,
          "W_max": 151
        },
        {
          "x": 12,
          "a2": 26,
          "W_min": 4,
          "W_max": 152
        },
        {
          "x": 13,
          "a2": 24,
          "W_min": 6,
          "W_max": 153
        },
        {
          "x": 14,
          "a2": 22,
          "W_min": 8,
          "W_max": 154
        },
        {
          "x": 15,
          "a2": 20,
          "W_min": 10,
          "W_max": 155
        },
        {
          "x": 16,
          "a2": 18,
          "W_min": 12,
          "W_max": 156
        },
        {
          "x": 17,
          "a2": 16,
          "W_min": 14,
          "W_max": 157
        },
        {
          "x": 18,
          "a2": 14,
          "W_min": 16,
          "W_max": 158
        },
        {
          "x": 19,
          "a2": 12,
          "W_min": 18,
          "W_max": 159
        },
        {
          "x": 20,
          "a2": 10,
          "W_min": 20,
          "W_max": 160
        },
        {
          "x": 21,
          "a2": 8,
          "W_min": 24,
          "W_max": 161
        },
        {
          "x": 22,
          "a2": 6,
          "W_min": 28,
          "W_max": 162
        },
        {
          "x": 23,
          "a2": 4,
          "W_min": 32,
          "W_max": 163
        },
        {
          "x": 24,
          "a2": 2,
          "W_min": 36,
          "W_max": 164
        },
        {
          "x": 25,
          "a2": 0,
          "W_min": 40,
          "W_max": 165
        },
        {
          "x": 26,
          "a2": 0,
          "W_min": 44,
          "W_max": 164
        },
        {
          "x": 27,
          "a2": 0,
          "W_min": 48,
          "W_max": 163
        },
        {
          "x": 28,
          "a2": 0,
          "W_min": 52,
          "W_max": 162
        },
        {
          "x": 29,
          "a2": 0,
          "W_min": 56,
          "W_max": 161
        },
        {
          "x": 30,
          "a2": 0,
          "W_min": 60,
          "W_max": 160
        },
        {
          "x": 31,
          "a2": 0,
          "W_min": 66,
          "W_max": 159
        },
        {
          "x": 32,
          "a2": 0,
          "W_min": 72,
          "W_max": 158
        },
        {
          "x": 33,
          "a2": 0,
          "W_min": 78,
          "W_max": 157
        },
        {
          "x": 34,
          "a2": 0,
          "W_min": 84,
          "W_max": 156
        },
        {
          "x": 35,
          "a2": 0,
          "W_min": 90,
          "W_max": 155
        },
        {
          "x": 36,
          "a2": 0,
          "W_min": 96,
          "W_max": 154
        },
        {
          "x": 37,
          "a2": 0,
          "W_min": 102,
          "W_max": 153
        },
        {
          "x": 38,
          "a2": 0,
          "W_min": 108,
          "W_max": 152
        },
        {
          "x": 39,
          "a2": 0,
          "W_min": 114,
          "W_max": 151
        },
        {
          "x": 40,
          "a2": 0,
          "W_min": 120,
          "W_max": 150
        }
      ]
    },
    {
      "n0": 26,
      "n2": 3,
      "n4": 21,
      "m": 45,
      "N6_min": 1993,
      "N6_max": 2053,
      "e44_candidates": [
        39,
        40,
        41,
        42
      ],
      "joint_candidates": [
        {
          "x": 39,
          "a2": 3,
          "W_min": 108,
          "W_max": 111
        },
        {
          "x": 40,
          "a2": 1,
          "W_min": 114,
          "W_max": 116
        },
        {
          "x": 41,
          "a2": 0,
          "W_min": 120,
          "W_max": 120
        }
      ]
    },
    {
      "n0": 21,
      "n2": 8,
      "n4": 21,
      "m": 50,
      "N6_min": 1987,
      "N6_max": 2046,
      "e44_candidates": [
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42
      ],
      "joint_candidates": [
        {
          "x": 34,
          "a2": 8,
          "W_min": 78,
          "W_max": 106
        },
        {
          "x": 35,
          "a2": 6,
          "W_min": 84,
          "W_max": 111
        },
        {
          "x": 36,
          "a2": 4,
          "W_min": 90,
          "W_max": 116
        },
        {
          "x": 37,
          "a2": 2,
          "W_min": 96,
          "W_max": 121
        },
        {
          "x": 38,
          "a2": 0,
          "W_min": 102,
          "W_max": 126
        },
        {
          "x": 39,
          "a2": 0,
          "W_min": 108,
          "W_max": 129
        },
        {
          "x": 40,
          "a2": 0,
          "W_min": 114,
          "W_max": 132
        },
        {
          "x": 41,
          "a2": 0,
          "W_min": 120,
          "W_max": 135
        },
        {
          "x": 42,
          "a2": 0,
          "W_min": 126,
          "W_max": 138
        }
      ]
    },
    {
      "n0": 16,
      "n2": 13,
      "n4": 21,
      "m": 55,
      "N6_min": 1982,
      "N6_max": 2038,
      "e44_candidates": [
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42
      ],
      "joint_candidates": [
        {
          "x": 29,
          "a2": 13,
          "W_min": 53,
          "W_max": 126
        },
        {
          "x": 30,
          "a2": 11,
          "W_min": 57,
          "W_max": 131
        },
        {
          "x": 31,
          "a2": 9,
          "W_min": 61,
          "W_max": 136
        },
        {
          "x": 32,
          "a2": 7,
          "W_min": 66,
          "W_max": 141
        },
        {
          "x": 33,
          "a2": 5,
          "W_min": 72,
          "W_max": 146
        },
        {
          "x": 34,
          "a2": 3,
          "W_min": 78,
          "W_max": 151
        },
        {
          "x": 35,
          "a2": 1,
          "W_min": 84,
          "W_max": 156
        },
        {
          "x": 36,
          "a2": 0,
          "W_min": 90,
          "W_max": 160
        },
        {
          "x": 37,
          "a2": 0,
          "W_min": 96,
          "W_max": 163
        },
        {
          "x": 38,
          "a2": 0,
          "W_min": 102,
          "W_max": 166
        },
        {
          "x": 39,
          "a2": 0,
          "W_min": 108,
          "W_max": 169
        },
        {
          "x": 40,
          "a2": 0,
          "W_min": 114,
          "W_max": 170
        },
        {
          "x": 41,
          "a2": 0,
          "W_min": 120,
          "W_max": 169
        },
        {
          "x": 42,
          "a2": 0,
          "W_min": 126,
          "W_max": 168
        }
      ]
    },
    {
      "n0": 11,
      "n2": 18,
      "n4": 21,
      "m": 60,
      "N6_min": 1976,
      "N6_max": 2031,
      "e44_candidates": [
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42
      ],
      "joint_candidates": [
        {
          "x": 24,
          "a2": 18,
          "W_min": 33,
          "W_max": 168
        },
        {
          "x": 25,
          "a2": 16,
          "W_min": 37,
          "W_max": 169
        },
        {
          "x": 26,
          "a2": 14,
          "W_min": 41,
          "W_max": 170
        },
        {
          "x": 27,
          "a2": 12,
          "W_min": 45,
          "W_max": 171
        },
        {
          "x": 28,
          "a2": 10,
          "W_min": 49,
          "W_max": 172
        },
        {
          "x": 29,
          "a2": 8,
          "W_min": 53,
          "W_max": 173
        },
        {
          "x": 30,
          "a2": 6,
          "W_min": 57,
          "W_max": 174
        },
        {
          "x": 31,
          "a2": 4,
          "W_min": 61,
          "W_max": 175
        },
        {
          "x": 32,
          "a2": 2,
          "W_min": 66,
          "W_max": 176
        },
        {
          "x": 33,
          "a2": 0,
          "W_min": 72,
          "W_max": 177
        },
        {
          "x": 34,
          "a2": 0,
          "W_min": 78,
          "W_max": 176
        },
        {
          "x": 35,
          "a2": 0,
          "W_min": 84,
          "W_max": 175
        },
        {
          "x": 36,
          "a2": 0,
          "W_min": 90,
          "W_max": 174
        },
        {
          "x": 37,
          "a2": 0,
          "W_min": 96,
          "W_max": 173
        },
        {
          "x": 38,
          "a2": 0,
          "W_min": 102,
          "W_max": 172
        },
        {
          "x": 39,
          "a2": 0,
          "W_min": 108,
          "W_max": 171
        },
        {
          "x": 40,
          "a2": 0,
          "W_min": 114,
          "W_max": 170
        },
        {
          "x": 41,
          "a2": 0,
          "W_min": 120,
          "W_max": 169
        },
        {
          "x": 42,
          "a2": 0,
          "W_min": 126,
          "W_max": 168
        }
      ]
    },
    {
      "n0": 6,
      "n2": 23,
      "n4": 21,
      "m": 65,
      "N6_min": 1971,
      "N6_max": 2023,
      "e44_candidates": [
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42
      ],
      "joint_candidates": [
        {
          "x": 19,
          "a2": 23,
          "W_min": 17,
          "W_max": 168
        },
        {
          "x": 20,
          "a2": 21,
          "W_min": 19,
          "W_max": 169
        },
        {
          "x": 21,
          "a2": 19,
          "W_min": 21,
          "W_max": 170
        },
        {
          "x": 22,
          "a2": 17,
          "W_min": 25,
          "W_max": 171
        },
        {
          "x": 23,
          "a2": 15,
          "W_min": 29,
          "W_max": 172
        },
        {
          "x": 24,
          "a2": 13,
          "W_min": 33,
          "W_max": 173
        },
        {
          "x": 25,
          "a2": 11,
          "W_min": 37,
          "W_max": 174
        },
        {
          "x": 26,
          "a2": 9,
          "W_min": 41,
          "W_max": 175
        },
        {
          "x": 27,
          "a2": 7,
          "W_min": 45,
          "W_max": 176
        },
        {
          "x": 28,
          "a2": 5,
          "W_min": 49,
          "W_max": 177
        },
        {
          "x": 29,
          "a2": 3,
          "W_min": 53,
          "W_max": 178
        },
        {
          "x": 30,
          "a2": 1,
          "W_min": 57,
          "W_max": 179
        },
        {
          "x": 31,
          "a2": 0,
          "W_min": 61,
          "W_max": 179
        },
        {
          "x": 32,
          "a2": 0,
          "W_min": 66,
          "W_max": 178
        },
        {
          "x": 33,
          "a2": 0,
          "W_min": 72,
          "W_max": 177
        },
        {
          "x": 34,
          "a2": 0,
          "W_min": 78,
          "W_max": 176
        },
        {
          "x": 35,
          "a2": 0,
          "W_min": 84,
          "W_max": 175
        },
        {
          "x": 36,
          "a2": 0,
          "W_min": 90,
          "W_max": 174
        },
        {
          "x": 37,
          "a2": 0,
          "W_min": 96,
          "W_max": 173
        },
        {
          "x": 38,
          "a2": 0,
          "W_min": 102,
          "W_max": 172
        },
        {
          "x": 39,
          "a2": 0,
          "W_min": 108,
          "W_max": 171
        },
        {
          "x": 40,
          "a2": 0,
          "W_min": 114,
          "W_max": 170
        },
        {
          "x": 41,
          "a2": 0,
          "W_min": 120,
          "W_max": 169
        },
        {
          "x": 42,
          "a2": 0,
          "W_min": 126,
          "W_max": 168
        }
      ]
    },
    {
      "n0": 1,
      "n2": 28,
      "n4": 21,
      "m": 70,
      "N6_min": 1965,
      "N6_max": 2015,
      "e44_candidates": [
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42
      ],
      "joint_candidates": [
        {
          "x": 14,
          "a2": 28,
          "W_min": 7,
          "W_max": 168
        },
        {
          "x": 15,
          "a2": 26,
          "W_min": 9,
          "W_max": 169
        },
        {
          "x": 16,
          "a2": 24,
          "W_min": 11,
          "W_max": 170
        },
        {
          "x": 17,
          "a2": 22,
          "W_min": 13,
          "W_max": 171
        },
        {
          "x": 18,
          "a2": 20,
          "W_min": 15,
          "W_max": 172
        },
        {
          "x": 19,
          "a2": 18,
          "W_min": 17,
          "W_max": 173
        },
        {
          "x": 20,
          "a2": 16,
          "W_min": 19,
          "W_max": 174
        },
        {
          "x": 21,
          "a2": 14,
          "W_min": 21,
          "W_max": 175
        },
        {
          "x": 22,
          "a2": 12,
          "W_min": 25,
          "W_max": 176
        },
        {
          "x": 23,
          "a2": 10,
          "W_min": 29,
          "W_max": 177
        },
        {
          "x": 24,
          "a2": 8,
          "W_min": 33,
          "W_max": 178
        },
        {
          "x": 25,
          "a2": 6,
          "W_min": 37,
          "W_max": 179
        },
        {
          "x": 26,
          "a2": 4,
          "W_min": 41,
          "W_max": 180
        },
        {
          "x": 27,
          "a2": 2,
          "W_min": 45,
          "W_max": 181
        },
        {
          "x": 28,
          "a2": 0,
          "W_min": 49,
          "W_max": 182
        },
        {
          "x": 29,
          "a2": 0,
          "W_min": 53,
          "W_max": 181
        },
        {
          "x": 30,
          "a2": 0,
          "W_min": 57,
          "W_max": 180
        },
        {
          "x": 31,
          "a2": 0,
          "W_min": 61,
          "W_max": 179
        },
        {
          "x": 32,
          "a2": 0,
          "W_min": 66,
          "W_max": 178
        },
        {
          "x": 33,
          "a2": 0,
          "W_min": 72,
          "W_max": 177
        },
        {
          "x": 34,
          "a2": 0,
          "W_min": 78,
          "W_max": 176
        },
        {
          "x": 35,
          "a2": 0,
          "W_min": 84,
          "W_max": 175
        },
        {
          "x": 36,
          "a2": 0,
          "W_min": 90,
          "W_max": 174
        },
        {
          "x": 37,
          "a2": 0,
          "W_min": 96,
          "W_max": 173
        },
        {
          "x": 38,
          "a2": 0,
          "W_min": 102,
          "W_max": 172
        },
        {
          "x": 39,
          "a2": 0,
          "W_min": 108,
          "W_max": 171
        },
        {
          "x": 40,
          "a2": 0,
          "W_min": 114,
          "W_max": 170
        },
        {
          "x": 41,
          "a2": 0,
          "W_min": 120,
          "W_max": 169
        },
        {
          "x": 42,
          "a2": 0,
          "W_min": 126,
          "W_max": 168
        }
      ]
    },
    {
      "n0": 27,
      "n2": 1,
      "n4": 22,
      "m": 45,
      "N6_min": 1993,
      "N6_max": 2053,
      "e44_candidates": [
        43,
        44
      ],
      "joint_candidates": [
        {
          "x": 43,
          "a2": 1,
          "W_min": 126,
          "W_max": 126
        }
      ]
    },
    {
      "n0": 22,
      "n2": 6,
      "n4": 22,
      "m": 50,
      "N6_min": 1987,
      "N6_max": 2046,
      "e44_candidates": [
        38,
        39,
        40,
        41,
        42,
        43,
        44
      ],
      "joint_candidates": [
        {
          "x": 38,
          "a2": 6,
          "W_min": 96,
          "W_max": 111
        },
        {
          "x": 39,
          "a2": 4,
          "W_min": 102,
          "W_max": 116
        },
        {
          "x": 40,
          "a2": 2,
          "W_min": 108,
          "W_max": 121
        },
        {
          "x": 41,
          "a2": 0,
          "W_min": 114,
          "W_max": 126
        },
        {
          "x": 42,
          "a2": 0,
          "W_min": 120,
          "W_max": 129
        },
        {
          "x": 43,
          "a2": 0,
          "W_min": 126,
          "W_max": 132
        },
        {
          "x": 44,
          "a2": 0,
          "W_min": 132,
          "W_max": 135
        }
      ]
    },
    {
      "n0": 17,
      "n2": 11,
      "n4": 22,
      "m": 55,
      "N6_min": 1982,
      "N6_max": 2038,
      "e44_candidates": [
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44
      ],
      "joint_candidates": [
        {
          "x": 33,
          "a2": 11,
          "W_min": 66,
          "W_max": 121
        },
        {
          "x": 34,
          "a2": 9,
          "W_min": 72,
          "W_max": 126
        },
        {
          "x": 35,
          "a2": 7,
          "W_min": 78,
          "W_max": 131
        },
        {
          "x": 36,
          "a2": 5,
          "W_min": 84,
          "W_max": 136
        },
        {
          "x": 37,
          "a2": 3,
          "W_min": 90,
          "W_max": 141
        },
        {
          "x": 38,
          "a2": 1,
          "W_min": 96,
          "W_max": 146
        },
        {
          "x": 39,
          "a2": 0,
          "W_min": 102,
          "W_max": 150
        },
        {
          "x": 40,
          "a2": 0,
          "W_min": 108,
          "W_max": 153
        },
        {
          "x": 41,
          "a2": 0,
          "W_min": 114,
          "W_max": 156
        },
        {
          "x": 42,
          "a2": 0,
          "W_min": 120,
          "W_max": 159
        },
        {
          "x": 43,
          "a2": 0,
          "W_min": 126,
          "W_max": 162
        },
        {
          "x": 44,
          "a2": 0,
          "W_min": 132,
          "W_max": 165
        }
      ]
    },
    {
      "n0": 12,
      "n2": 16,
      "n4": 22,
      "m": 60,
      "N6_min": 1976,
      "N6_max": 2031,
      "e44_candidates": [
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44
      ],
      "joint_candidates": [
        {
          "x": 28,
          "a2": 16,
          "W_min": 46,
          "W_max": 156
        },
        {
          "x": 29,
          "a2": 14,
          "W_min": 50,
          "W_max": 161
        },
        {
          "x": 30,
          "a2": 12,
          "W_min": 54,
          "W_max": 166
        },
        {
          "x": 31,
          "a2": 10,
          "W_min": 58,
          "W_max": 171
        },
        {
          "x": 32,
          "a2": 8,
          "W_min": 62,
          "W_max": 176
        },
        {
          "x": 33,
          "a2": 6,
          "W_min": 66,
          "W_max": 181
        },
        {
          "x": 34,
          "a2": 4,
          "W_min": 72,
          "W_max": 186
        },
        {
          "x": 35,
          "a2": 2,
          "W_min": 78,
          "W_max": 191
        },
        {
          "x": 36,
          "a2": 0,
          "W_min": 84,
          "W_max": 195
        },
        {
          "x": 37,
          "a2": 0,
          "W_min": 90,
          "W_max": 194
        },
        {
          "x": 38,
          "a2": 0,
          "W_min": 96,
          "W_max": 193
        },
        {
          "x": 39,
          "a2": 0,
          "W_min": 102,
          "W_max": 192
        },
        {
          "x": 40,
          "a2": 0,
          "W_min": 108,
          "W_max": 191
        },
        {
          "x": 41,
          "a2": 0,
          "W_min": 114,
          "W_max": 190
        },
        {
          "x": 42,
          "a2": 0,
          "W_min": 120,
          "W_max": 189
        },
        {
          "x": 43,
          "a2": 0,
          "W_min": 126,
          "W_max": 188
        },
        {
          "x": 44,
          "a2": 0,
          "W_min": 132,
          "W_max": 187
        }
      ]
    },
    {
      "n0": 7,
      "n2": 21,
      "n4": 22,
      "m": 65,
      "N6_min": 1971,
      "N6_max": 2023,
      "e44_candidates": [
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44
      ],
      "joint_candidates": [
        {
          "x": 23,
          "a2": 21,
          "W_min": 26,
          "W_max": 187
        },
        {
          "x": 24,
          "a2": 19,
          "W_min": 30,
          "W_max": 188
        },
        {
          "x": 25,
          "a2": 17,
          "W_min": 34,
          "W_max": 189
        },
        {
          "x": 26,
          "a2": 15,
          "W_min": 38,
          "W_max": 190
        },
        {
          "x": 27,
          "a2": 13,
          "W_min": 42,
          "W_max": 191
        },
        {
          "x": 28,
          "a2": 11,
          "W_min": 46,
          "W_max": 192
        },
        {
          "x": 29,
          "a2": 9,
          "W_min": 50,
          "W_max": 193
        },
        {
          "x": 30,
          "a2": 7,
          "W_min": 54,
          "W_max": 194
        },
        {
          "x": 31,
          "a2": 5,
          "W_min": 58,
          "W_max": 195
        },
        {
          "x": 32,
          "a2": 3,
          "W_min": 62,
          "W_max": 196
        },
        {
          "x": 33,
          "a2": 1,
          "W_min": 66,
          "W_max": 197
        },
        {
          "x": 34,
          "a2": 0,
          "W_min": 72,
          "W_max": 197
        },
        {
          "x": 35,
          "a2": 0,
          "W_min": 78,
          "W_max": 196
        },
        {
          "x": 36,
          "a2": 0,
          "W_min": 84,
          "W_max": 195
        },
        {
          "x": 37,
          "a2": 0,
          "W_min": 90,
          "W_max": 194
        },
        {
          "x": 38,
          "a2": 0,
          "W_min": 96,
          "W_max": 193
        },
        {
          "x": 39,
          "a2": 0,
          "W_min": 102,
          "W_max": 192
        },
        {
          "x": 40,
          "a2": 0,
          "W_min": 108,
          "W_max": 191
        },
        {
          "x": 41,
          "a2": 0,
          "W_min": 114,
          "W_max": 190
        },
        {
          "x": 42,
          "a2": 0,
          "W_min": 120,
          "W_max": 189
        },
        {
          "x": 43,
          "a2": 0,
          "W_min": 126,
          "W_max": 188
        },
        {
          "x": 44,
          "a2": 0,
          "W_min": 132,
          "W_max": 187
        }
      ]
    },
    {
      "n0": 2,
      "n2": 26,
      "n4": 22,
      "m": 70,
      "N6_min": 1965,
      "N6_max": 2015,
      "e44_candidates": [
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44
      ],
      "joint_candidates": [
        {
          "x": 18,
          "a2": 26,
          "W_min": 14,
          "W_max": 187
        },
        {
          "x": 19,
          "a2": 24,
          "W_min": 16,
          "W_max": 188
        },
        {
          "x": 20,
          "a2": 22,
          "W_min": 18,
          "W_max": 189
        },
        {
          "x": 21,
          "a2": 20,
          "W_min": 20,
          "W_max": 190
        },
        {
          "x": 22,
          "a2": 18,
          "W_min": 22,
          "W_max": 191
        },
        {
          "x": 23,
          "a2": 16,
          "W_min": 26,
          "W_max": 192
        },
        {
          "x": 24,
          "a2": 14,
          "W_min": 30,
          "W_max": 193
        },
        {
          "x": 25,
          "a2": 12,
          "W_min": 34,
          "W_max": 194
        },
        {
          "x": 26,
          "a2": 10,
          "W_min": 38,
          "W_max": 195
        },
        {
          "x": 27,
          "a2": 8,
          "W_min": 42,
          "W_max": 196
        },
        {
          "x": 28,
          "a2": 6,
          "W_min": 46,
          "W_max": 197
        },
        {
          "x": 29,
          "a2": 4,
          "W_min": 50,
          "W_max": 198
        },
        {
          "x": 30,
          "a2": 2,
          "W_min": 54,
          "W_max": 199
        },
        {
          "x": 31,
          "a2": 0,
          "W_min": 58,
          "W_max": 200
        },
        {
          "x": 32,
          "a2": 0,
          "W_min": 62,
          "W_max": 199
        },
        {
          "x": 33,
          "a2": 0,
          "W_min": 66,
          "W_max": 198
        },
        {
          "x": 34,
          "a2": 0,
          "W_min": 72,
          "W_max": 197
        },
        {
          "x": 35,
          "a2": 0,
          "W_min": 78,
          "W_max": 196
        },
        {
          "x": 36,
          "a2": 0,
          "W_min": 84,
          "W_max": 195
        },
        {
          "x": 37,
          "a2": 0,
          "W_min": 90,
          "W_max": 194
        },
        {
          "x": 38,
          "a2": 0,
          "W_min": 96,
          "W_max": 193
        },
        {
          "x": 39,
          "a2": 0,
          "W_min": 102,
          "W_max": 192
        },
        {
          "x": 40,
          "a2": 0,
          "W_min": 108,
          "W_max": 191
        },
        {
          "x": 41,
          "a2": 0,
          "W_min": 114,
          "W_max": 190
        },
        {
          "x": 42,
          "a2": 0,
          "W_min": 120,
          "W_max": 189
        },
        {
          "x": 43,
          "a2": 0,
          "W_min": 126,
          "W_max": 188
        },
        {
          "x": 44,
          "a2": 0,
          "W_min": 132,
          "W_max": 187
        }
      ]
    },
    {
      "n0": 23,
      "n2": 4,
      "n4": 23,
      "m": 50,
      "N6_min": 1987,
      "N6_max": 2046,
      "e44_candidates": [
        42,
        43,
        44,
        45,
        46
      ],
      "joint_candidates": [
        {
          "x": 42,
          "a2": 4,
          "W_min": 114,
          "W_max": 120
        },
        {
          "x": 43,
          "a2": 2,
          "W_min": 120,
          "W_max": 125
        },
        {
          "x": 44,
          "a2": 0,
          "W_min": 126,
          "W_max": 130
        },
        {
          "x": 45,
          "a2": 0,
          "W_min": 132,
          "W_max": 133
        }
      ]
    },
    {
      "n0": 18,
      "n2": 9,
      "n4": 23,
      "m": 55,
      "N6_min": 1982,
      "N6_max": 2038,
      "e44_candidates": [
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46
      ],
      "joint_candidates": [
        {
          "x": 37,
          "a2": 9,
          "W_min": 84,
          "W_max": 120
        },
        {
          "x": 38,
          "a2": 7,
          "W_min": 90,
          "W_max": 125
        },
        {
          "x": 39,
          "a2": 5,
          "W_min": 96,
          "W_max": 130
        },
        {
          "x": 40,
          "a2": 3,
          "W_min": 102,
          "W_max": 135
        },
        {
          "x": 41,
          "a2": 1,
          "W_min": 108,
          "W_max": 140
        },
        {
          "x": 42,
          "a2": 0,
          "W_min": 114,
          "W_max": 144
        },
        {
          "x": 43,
          "a2": 0,
          "W_min": 120,
          "W_max": 147
        },
        {
          "x": 44,
          "a2": 0,
          "W_min": 126,
          "W_max": 150
        },
        {
          "x": 45,
          "a2": 0,
          "W_min": 132,
          "W_max": 153
        },
        {
          "x": 46,
          "a2": 0,
          "W_min": 138,
          "W_max": 156
        }
      ]
    },
    {
      "n0": 13,
      "n2": 14,
      "n4": 23,
      "m": 60,
      "N6_min": 1976,
      "N6_max": 2031,
      "e44_candidates": [
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46
      ],
      "joint_candidates": [
        {
          "x": 32,
          "a2": 14,
          "W_min": 59,
          "W_max": 145
        },
        {
          "x": 33,
          "a2": 12,
          "W_min": 63,
          "W_max": 150
        },
        {
          "x": 34,
          "a2": 10,
          "W_min": 67,
          "W_max": 155
        },
        {
          "x": 35,
          "a2": 8,
          "W_min": 72,
          "W_max": 160
        },
        {
          "x": 36,
          "a2": 6,
          "W_min": 78,
          "W_max": 165
        },
        {
          "x": 37,
          "a2": 4,
          "W_min": 84,
          "W_max": 170
        },
        {
          "x": 38,
          "a2": 2,
          "W_min": 90,
          "W_max": 175
        },
        {
          "x": 39,
          "a2": 0,
          "W_min": 96,
          "W_max": 180
        },
        {
          "x": 40,
          "a2": 0,
          "W_min": 102,
          "W_max": 183
        },
        {
          "x": 41,
          "a2": 0,
          "W_min": 108,
          "W_max": 186
        },
        {
          "x": 42,
          "a2": 0,
          "W_min": 114,
          "W_max": 189
        },
        {
          "x": 43,
          "a2": 0,
          "W_min": 120,
          "W_max": 192
        },
        {
          "x": 44,
          "a2": 0,
          "W_min": 126,
          "W_max": 195
        },
        {
          "x": 45,
          "a2": 0,
          "W_min": 132,
          "W_max": 198
        },
        {
          "x": 46,
          "a2": 0,
          "W_min": 138,
          "W_max": 201
        }
      ]
    },
    {
      "n0": 8,
      "n2": 19,
      "n4": 23,
      "m": 65,
      "N6_min": 1971,
      "N6_max": 2023,
      "e44_candidates": [
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46
      ],
      "joint_candidates": [
        {
          "x": 27,
          "a2": 19,
          "W_min": 39,
          "W_max": 195
        },
        {
          "x": 28,
          "a2": 17,
          "W_min": 43,
          "W_max": 200
        },
        {
          "x": 29,
          "a2": 15,
          "W_min": 47,
          "W_max": 205
        },
        {
          "x": 30,
          "a2": 13,
          "W_min": 51,
          "W_max": 210
        },
        {
          "x": 31,
          "a2": 11,
          "W_min": 55,
          "W_max": 211
        },
        {
          "x": 32,
          "a2": 9,
          "W_min": 59,
          "W_max": 212
        },
        {
          "x": 33,
          "a2": 7,
          "W_min": 63,
          "W_max": 213
        },
        {
          "x": 34,
          "a2": 5,
          "W_min": 67,
          "W_max": 214
        },
        {
          "x": 35,
          "a2": 3,
          "W_min": 72,
          "W_max": 215
        },
        {
          "x": 36,
          "a2": 1,
          "W_min": 78,
          "W_max": 216
        },
        {
          "x": 37,
          "a2": 0,
          "W_min": 84,
          "W_max": 216
        },
        {
          "x": 38,
          "a2": 0,
          "W_min": 90,
          "W_max": 215
        },
        {
          "x": 39,
          "a2": 0,
          "W_min": 96,
          "W_max": 214
        },
        {
          "x": 40,
          "a2": 0,
          "W_min": 102,
          "W_max": 213
        },
        {
          "x": 41,
          "a2": 0,
          "W_min": 108,
          "W_max": 212
        },
        {
          "x": 42,
          "a2": 0,
          "W_min": 114,
          "W_max": 211
        },
        {
          "x": 43,
          "a2": 0,
          "W_min": 120,
          "W_max": 210
        },
        {
          "x": 44,
          "a2": 0,
          "W_min": 126,
          "W_max": 209
        },
        {
          "x": 45,
          "a2": 0,
          "W_min": 132,
          "W_max": 208
        },
        {
          "x": 46,
          "a2": 0,
          "W_min": 138,
          "W_max": 207
        }
      ]
    },
    {
      "n0": 3,
      "n2": 24,
      "n4": 23,
      "m": 70,
      "N6_min": 1965,
      "N6_max": 2015,
      "e44_candidates": [
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46
      ],
      "joint_candidates": [
        {
          "x": 22,
          "a2": 24,
          "W_min": 21,
          "W_max": 207
        },
        {
          "x": 23,
          "a2": 22,
          "W_min": 23,
          "W_max": 208
        },
        {
          "x": 24,
          "a2": 20,
          "W_min": 27,
          "W_max": 209
        },
        {
          "x": 25,
          "a2": 18,
          "W_min": 31,
          "W_max": 210
        },
        {
          "x": 26,
          "a2": 16,
          "W_min": 35,
          "W_max": 211
        },
        {
          "x": 27,
          "a2": 14,
          "W_min": 39,
          "W_max": 212
        },
        {
          "x": 28,
          "a2": 12,
          "W_min": 43,
          "W_max": 213
        },
        {
          "x": 29,
          "a2": 10,
          "W_min": 47,
          "W_max": 214
        },
        {
          "x": 30,
          "a2": 8,
          "W_min": 51,
          "W_max": 215
        },
        {
          "x": 31,
          "a2": 6,
          "W_min": 55,
          "W_max": 216
        },
        {
          "x": 32,
          "a2": 4,
          "W_min": 59,
          "W_max": 217
        },
        {
          "x": 33,
          "a2": 2,
          "W_min": 63,
          "W_max": 218
        },
        {
          "x": 34,
          "a2": 0,
          "W_min": 67,
          "W_max": 219
        },
        {
          "x": 35,
          "a2": 0,
          "W_min": 72,
          "W_max": 218
        },
        {
          "x": 36,
          "a2": 0,
          "W_min": 78,
          "W_max": 217
        },
        {
          "x": 37,
          "a2": 0,
          "W_min": 84,
          "W_max": 216
        },
        {
          "x": 38,
          "a2": 0,
          "W_min": 90,
          "W_max": 215
        },
        {
          "x": 39,
          "a2": 0,
          "W_min": 96,
          "W_max": 214
        },
        {
          "x": 40,
          "a2": 0,
          "W_min": 102,
          "W_max": 213
        },
        {
          "x": 41,
          "a2": 0,
          "W_min": 108,
          "W_max": 212
        },
        {
          "x": 42,
          "a2": 0,
          "W_min": 114,
          "W_max": 211
        },
        {
          "x": 43,
          "a2": 0,
          "W_min": 120,
          "W_max": 210
        },
        {
          "x": 44,
          "a2": 0,
          "W_min": 126,
          "W_max": 209
        },
        {
          "x": 45,
          "a2": 0,
          "W_min": 132,
          "W_max": 208
        },
        {
          "x": 46,
          "a2": 0,
          "W_min": 138,
          "W_max": 207
        }
      ]
    },
    {
      "n0": 24,
      "n2": 2,
      "n4": 24,
      "m": 50,
      "N6_min": 1987,
      "N6_max": 2046,
      "e44_candidates": [
        46,
        47,
        48
      ],
      "joint_candidates": [
        {
          "x": 46,
          "a2": 2,
          "W_min": 132,
          "W_max": 133
        },
        {
          "x": 47,
          "a2": 0,
          "W_min": 138,
          "W_max": 138
        }
      ]
    },
    {
      "n0": 19,
      "n2": 7,
      "n4": 24,
      "m": 55,
      "N6_min": 1982,
      "N6_max": 2038,
      "e44_candidates": [
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48
      ],
      "joint_candidates": [
        {
          "x": 41,
          "a2": 7,
          "W_min": 102,
          "W_max": 123
        },
        {
          "x": 42,
          "a2": 5,
          "W_min": 108,
          "W_max": 128
        },
        {
          "x": 43,
          "a2": 3,
          "W_min": 114,
          "W_max": 133
        },
        {
          "x": 44,
          "a2": 1,
          "W_min": 120,
          "W_max": 138
        },
        {
          "x": 45,
          "a2": 0,
          "W_min": 126,
          "W_max": 142
        },
        {
          "x": 46,
          "a2": 0,
          "W_min": 132,
          "W_max": 145
        },
        {
          "x": 47,
          "a2": 0,
          "W_min": 138,
          "W_max": 148
        },
        {
          "x": 48,
          "a2": 0,
          "W_min": 144,
          "W_max": 151
        }
      ]
    },
    {
      "n0": 14,
      "n2": 12,
      "n4": 24,
      "m": 60,
      "N6_min": 1976,
      "N6_max": 2031,
      "e44_candidates": [
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48
      ],
      "joint_candidates": [
        {
          "x": 36,
          "a2": 12,
          "W_min": 72,
          "W_max": 138
        },
        {
          "x": 37,
          "a2": 10,
          "W_min": 78,
          "W_max": 143
        },
        {
          "x": 38,
          "a2": 8,
          "W_min": 84,
          "W_max": 148
        },
        {
          "x": 39,
          "a2": 6,
          "W_min": 90,
          "W_max": 153
        },
        {
          "x": 40,
          "a2": 4,
          "W_min": 96,
          "W_max": 158
        },
        {
          "x": 41,
          "a2": 2,
          "W_min": 102,
          "W_max": 163
        },
        {
          "x": 42,
          "a2": 0,
          "W_min": 108,
          "W_max": 168
        },
        {
          "x": 43,
          "a2": 0,
          "W_min": 114,
          "W_max": 171
        },
        {
          "x": 44,
          "a2": 0,
          "W_min": 120,
          "W_max": 174
        },
        {
          "x": 45,
          "a2": 0,
          "W_min": 126,
          "W_max": 177
        },
        {
          "x": 46,
          "a2": 0,
          "W_min": 132,
          "W_max": 180
        },
        {
          "x": 47,
          "a2": 0,
          "W_min": 138,
          "W_max": 183
        },
        {
          "x": 48,
          "a2": 0,
          "W_min": 144,
          "W_max": 186
        }
      ]
    },
    {
      "n0": 9,
      "n2": 17,
      "n4": 24,
      "m": 65,
      "N6_min": 1971,
      "N6_max": 2023,
      "e44_candidates": [
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48
      ],
      "joint_candidates": [
        {
          "x": 31,
          "a2": 17,
          "W_min": 52,
          "W_max": 178
        },
        {
          "x": 32,
          "a2": 15,
          "W_min": 56,
          "W_max": 183
        },
        {
          "x": 33,
          "a2": 13,
          "W_min": 60,
          "W_max": 188
        },
        {
          "x": 34,
          "a2": 11,
          "W_min": 64,
          "W_max": 193
        },
        {
          "x": 35,
          "a2": 9,
          "W_min": 68,
          "W_max": 198
        },
        {
          "x": 36,
          "a2": 7,
          "W_min": 72,
          "W_max": 203
        },
        {
          "x": 37,
          "a2": 5,
          "W_min": 78,
          "W_max": 208
        },
        {
          "x": 38,
          "a2": 3,
          "W_min": 84,
          "W_max": 213
        },
        {
          "x": 39,
          "a2": 1,
          "W_min": 90,
          "W_max": 218
        },
        {
          "x": 40,
          "a2": 0,
          "W_min": 96,
          "W_max": 222
        },
        {
          "x": 41,
          "a2": 0,
          "W_min": 102,
          "W_max": 225
        },
        {
          "x": 42,
          "a2": 0,
          "W_min": 108,
          "W_max": 228
        },
        {
          "x": 43,
          "a2": 0,
          "W_min": 114,
          "W_max": 231
        },
        {
          "x": 44,
          "a2": 0,
          "W_min": 120,
          "W_max": 232
        },
        {
          "x": 45,
          "a2": 0,
          "W_min": 126,
          "W_max": 231
        },
        {
          "x": 46,
          "a2": 0,
          "W_min": 132,
          "W_max": 230
        },
        {
          "x": 47,
          "a2": 0,
          "W_min": 138,
          "W_max": 229
        },
        {
          "x": 48,
          "a2": 0,
          "W_min": 144,
          "W_max": 228
        }
      ]
    },
    {
      "n0": 4,
      "n2": 22,
      "n4": 24,
      "m": 70,
      "N6_min": 1965,
      "N6_max": 2015,
      "e44_candidates": [
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48
      ],
      "joint_candidates": [
        {
          "x": 26,
          "a2": 22,
          "W_min": 32,
          "W_max": 228
        },
        {
          "x": 27,
          "a2": 20,
          "W_min": 36,
          "W_max": 229
        },
        {
          "x": 28,
          "a2": 18,
          "W_min": 40,
          "W_max": 230
        },
        {
          "x": 29,
          "a2": 16,
          "W_min": 44,
          "W_max": 231
        },
        {
          "x": 30,
          "a2": 14,
          "W_min": 48,
          "W_max": 232
        },
        {
          "x": 31,
          "a2": 12,
          "W_min": 52,
          "W_max": 233
        },
        {
          "x": 32,
          "a2": 10,
          "W_min": 56,
          "W_max": 234
        },
        {
          "x": 33,
          "a2": 8,
          "W_min": 60,
          "W_max": 235
        },
        {
          "x": 34,
          "a2": 6,
          "W_min": 64,
          "W_max": 236
        },
        {
          "x": 35,
          "a2": 4,
          "W_min": 68,
          "W_max": 237
        },
        {
          "x": 36,
          "a2": 2,
          "W_min": 72,
          "W_max": 238
        },
        {
          "x": 37,
          "a2": 0,
          "W_min": 78,
          "W_max": 239
        },
        {
          "x": 38,
          "a2": 0,
          "W_min": 84,
          "W_max": 238
        },
        {
          "x": 39,
          "a2": 0,
          "W_min": 90,
          "W_max": 237
        },
        {
          "x": 40,
          "a2": 0,
          "W_min": 96,
          "W_max": 236
        },
        {
          "x": 41,
          "a2": 0,
          "W_min": 102,
          "W_max": 235
        },
        {
          "x": 42,
          "a2": 0,
          "W_min": 108,
          "W_max": 234
        },
        {
          "x": 43,
          "a2": 0,
          "W_min": 114,
          "W_max": 233
        },
        {
          "x": 44,
          "a2": 0,
          "W_min": 120,
          "W_max": 232
        },
        {
          "x": 45,
          "a2": 0,
          "W_min": 126,
          "W_max": 231
        },
        {
          "x": 46,
          "a2": 0,
          "W_min": 132,
          "W_max": 230
        },
        {
          "x": 47,
          "a2": 0,
          "W_min": 138,
          "W_max": 229
        },
        {
          "x": 48,
          "a2": 0,
          "W_min": 144,
          "W_max": 228
        }
      ]
    },
    {
      "n0": 25,
      "n2": 0,
      "n4": 25,
      "m": 50,
      "N6_min": 1987,
      "N6_max": 2046,
      "e44_candidates": [
        50
      ],
      "joint_candidates": [
        {
          "x": 50,
          "a2": 0,
          "W_min": 150,
          "W_max": 150
        }
      ]
    },
    {
      "n0": 20,
      "n2": 5,
      "n4": 25,
      "m": 55,
      "N6_min": 1982,
      "N6_max": 2038,
      "e44_candidates": [
        45,
        46,
        47,
        48,
        49,
        50
      ],
      "joint_candidates": [
        {
          "x": 45,
          "a2": 5,
          "W_min": 120,
          "W_max": 130
        },
        {
          "x": 46,
          "a2": 3,
          "W_min": 126,
          "W_max": 135
        },
        {
          "x": 47,
          "a2": 1,
          "W_min": 132,
          "W_max": 140
        },
        {
          "x": 48,
          "a2": 0,
          "W_min": 138,
          "W_max": 144
        },
        {
          "x": 49,
          "a2": 0,
          "W_min": 144,
          "W_max": 147
        },
        {
          "x": 50,
          "a2": 0,
          "W_min": 150,
          "W_max": 150
        }
      ]
    },
    {
      "n0": 15,
      "n2": 10,
      "n4": 25,
      "m": 60,
      "N6_min": 1976,
      "N6_max": 2031,
      "e44_candidates": [
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50
      ],
      "joint_candidates": [
        {
          "x": 40,
          "a2": 10,
          "W_min": 90,
          "W_max": 135
        },
        {
          "x": 41,
          "a2": 8,
          "W_min": 96,
          "W_max": 140
        },
        {
          "x": 42,
          "a2": 6,
          "W_min": 102,
          "W_max": 145
        },
        {
          "x": 43,
          "a2": 4,
          "W_min": 108,
          "W_max": 150
        },
        {
          "x": 44,
          "a2": 2,
          "W_min": 114,
          "W_max": 155
        },
        {
          "x": 45,
          "a2": 0,
          "W_min": 120,
          "W_max": 160
        },
        {
          "x": 46,
          "a2": 0,
          "W_min": 126,
          "W_max": 163
        },
        {
          "x": 47,
          "a2": 0,
          "W_min": 132,
          "W_max": 166
        },
        {
          "x": 48,
          "a2": 0,
          "W_min": 138,
          "W_max": 169
        },
        {
          "x": 49,
          "a2": 0,
          "W_min": 144,
          "W_max": 172
        },
        {
          "x": 50,
          "a2": 0,
          "W_min": 150,
          "W_max": 175
        }
      ]
    },
    {
      "n0": 10,
      "n2": 15,
      "n4": 25,
      "m": 65,
      "N6_min": 1971,
      "N6_max": 2023,
      "e44_candidates": [
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50
      ],
      "joint_candidates": [
        {
          "x": 35,
          "a2": 15,
          "W_min": 65,
          "W_max": 165
        },
        {
          "x": 36,
          "a2": 13,
          "W_min": 69,
          "W_max": 170
        },
        {
          "x": 37,
          "a2": 11,
          "W_min": 73,
          "W_max": 175
        },
        {
          "x": 38,
          "a2": 9,
          "W_min": 78,
          "W_max": 180
        },
        {
          "x": 39,
          "a2": 7,
          "W_min": 84,
          "W_max": 185
        },
        {
          "x": 40,
          "a2": 5,
          "W_min": 90,
          "W_max": 190
        },
        {
          "x": 41,
          "a2": 3,
          "W_min": 96,
          "W_max": 195
        },
        {
          "x": 42,
          "a2": 1,
          "W_min": 102,
          "W_max": 200
        },
        {
          "x": 43,
          "a2": 0,
          "W_min": 108,
          "W_max": 204
        },
        {
          "x": 44,
          "a2": 0,
          "W_min": 114,
          "W_max": 207
        },
        {
          "x": 45,
          "a2": 0,
          "W_min": 120,
          "W_max": 210
        },
        {
          "x": 46,
          "a2": 0,
          "W_min": 126,
          "W_max": 213
        },
        {
          "x": 47,
          "a2": 0,
          "W_min": 132,
          "W_max": 216
        },
        {
          "x": 48,
          "a2": 0,
          "W_min": 138,
          "W_max": 219
        },
        {
          "x": 49,
          "a2": 0,
          "W_min": 144,
          "W_max": 222
        },
        {
          "x": 50,
          "a2": 0,
          "W_min": 150,
          "W_max": 225
        }
      ]
    },
    {
      "n0": 5,
      "n2": 20,
      "n4": 25,
      "m": 70,
      "N6_min": 1965,
      "N6_max": 2015,
      "e44_candidates": [
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50
      ],
      "joint_candidates": [
        {
          "x": 30,
          "a2": 20,
          "W_min": 45,
          "W_max": 220
        },
        {
          "x": 31,
          "a2": 18,
          "W_min": 49,
          "W_max": 225
        },
        {
          "x": 32,
          "a2": 16,
          "W_min": 53,
          "W_max": 230
        },
        {
          "x": 33,
          "a2": 14,
          "W_min": 57,
          "W_max": 235
        },
        {
          "x": 34,
          "a2": 12,
          "W_min": 61,
          "W_max": 240
        },
        {
          "x": 35,
          "a2": 10,
          "W_min": 65,
          "W_max": 245
        },
        {
          "x": 36,
          "a2": 8,
          "W_min": 69,
          "W_max": 250
        },
        {
          "x": 37,
          "a2": 6,
          "W_min": 73,
          "W_max": 255
        },
        {
          "x": 38,
          "a2": 4,
          "W_min": 78,
          "W_max": 258
        },
        {
          "x": 39,
          "a2": 2,
          "W_min": 84,
          "W_max": 259
        },
        {
          "x": 40,
          "a2": 0,
          "W_min": 90,
          "W_max": 260
        },
        {
          "x": 41,
          "a2": 0,
          "W_min": 96,
          "W_max": 259
        },
        {
          "x": 42,
          "a2": 0,
          "W_min": 102,
          "W_max": 258
        },
        {
          "x": 43,
          "a2": 0,
          "W_min": 108,
          "W_max": 257
        },
        {
          "x": 44,
          "a2": 0,
          "W_min": 114,
          "W_max": 256
        },
        {
          "x": 45,
          "a2": 0,
          "W_min": 120,
          "W_max": 255
        },
        {
          "x": 46,
          "a2": 0,
          "W_min": 126,
          "W_max": 254
        },
        {
          "x": 47,
          "a2": 0,
          "W_min": 132,
          "W_max": 253
        },
        {
          "x": 48,
          "a2": 0,
          "W_min": 138,
          "W_max": 252
        },
        {
          "x": 49,
          "a2": 0,
          "W_min": 144,
          "W_max": 251
        },
        {
          "x": 50,
          "a2": 0,
          "W_min": 150,
          "W_max": 250
        }
      ]
    },
    {
      "n0": 0,
      "n2": 25,
      "n4": 25,
      "m": 75,
      "N6_min": 1960,
      "N6_max": 2007,
      "e44_candidates": [
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50
      ],
      "joint_candidates": [
        {
          "x": 25,
          "a2": 25,
          "W_min": 25,
          "W_max": 250
        },
        {
          "x": 26,
          "a2": 23,
          "W_min": 29,
          "W_max": 251
        },
        {
          "x": 27,
          "a2": 21,
          "W_min": 33,
          "W_max": 252
        },
        {
          "x": 28,
          "a2": 19,
          "W_min": 37,
          "W_max": 253
        },
        {
          "x": 29,
          "a2": 17,
          "W_min": 41,
          "W_max": 254
        },
        {
          "x": 30,
          "a2": 15,
          "W_min": 45,
          "W_max": 255
        },
        {
          "x": 31,
          "a2": 13,
          "W_min": 49,
          "W_max": 256
        },
        {
          "x": 32,
          "a2": 11,
          "W_min": 53,
          "W_max": 257
        },
        {
          "x": 33,
          "a2": 9,
          "W_min": 57,
          "W_max": 258
        },
        {
          "x": 34,
          "a2": 7,
          "W_min": 61,
          "W_max": 259
        },
        {
          "x": 35,
          "a2": 5,
          "W_min": 65,
          "W_max": 260
        },
        {
          "x": 36,
          "a2": 3,
          "W_min": 69,
          "W_max": 261
        },
        {
          "x": 37,
          "a2": 1,
          "W_min": 73,
          "W_max": 262
        },
        {
          "x": 38,
          "a2": 0,
          "W_min": 78,
          "W_max": 262
        },
        {
          "x": 39,
          "a2": 0,
          "W_min": 84,
          "W_max": 261
        },
        {
          "x": 40,
          "a2": 0,
          "W_min": 90,
          "W_max": 260
        },
        {
          "x": 41,
          "a2": 0,
          "W_min": 96,
          "W_max": 259
        },
        {
          "x": 42,
          "a2": 0,
          "W_min": 102,
          "W_max": 258
        },
        {
          "x": 43,
          "a2": 0,
          "W_min": 108,
          "W_max": 257
        },
        {
          "x": 44,
          "a2": 0,
          "W_min": 114,
          "W_max": 256
        },
        {
          "x": 45,
          "a2": 0,
          "W_min": 120,
          "W_max": 255
        },
        {
          "x": 46,
          "a2": 0,
          "W_min": 126,
          "W_max": 254
        },
        {
          "x": 47,
          "a2": 0,
          "W_min": 132,
          "W_max": 253
        },
        {
          "x": 48,
          "a2": 0,
          "W_min": 138,
          "W_max": 252
        },
        {
          "x": 49,
          "a2": 0,
          "W_min": 144,
          "W_max": 251
        },
        {
          "x": 50,
          "a2": 0,
          "W_min": 150,
          "W_max": 250
        }
      ]
    },
    {
      "n0": 21,
      "n2": 3,
      "n4": 26,
      "m": 55,
      "N6_min": 1982,
      "N6_max": 2038,
      "e44_candidates": [
        49,
        50,
        51,
        52
      ],
      "joint_candidates": [
        {
          "x": 49,
          "a2": 3,
          "W_min": 138,
          "W_max": 141
        },
        {
          "x": 50,
          "a2": 1,
          "W_min": 144,
          "W_max": 146
        },
        {
          "x": 51,
          "a2": 0,
          "W_min": 150,
          "W_max": 150
        }
      ]
    },
    {
      "n0": 16,
      "n2": 8,
      "n4": 26,
      "m": 60,
      "N6_min": 1976,
      "N6_max": 2031,
      "e44_candidates": [
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52
      ],
      "joint_candidates": [
        {
          "x": 44,
          "a2": 8,
          "W_min": 108,
          "W_max": 136
        },
        {
          "x": 45,
          "a2": 6,
          "W_min": 114,
          "W_max": 141
        },
        {
          "x": 46,
          "a2": 4,
          "W_min": 120,
          "W_max": 146
        },
        {
          "x": 47,
          "a2": 2,
          "W_min": 126,
          "W_max": 151
        },
        {
          "x": 48,
          "a2": 0,
          "W_min": 132,
          "W_max": 156
        },
        {
          "x": 49,
          "a2": 0,
          "W_min": 138,
          "W_max": 159
        },
        {
          "x": 50,
          "a2": 0,
          "W_min": 144,
          "W_max": 162
        },
        {
          "x": 51,
          "a2": 0,
          "W_min": 150,
          "W_max": 165
        },
        {
          "x": 52,
          "a2": 0,
          "W_min": 156,
          "W_max": 168
        }
      ]
    },
    {
      "n0": 11,
      "n2": 13,
      "n4": 26,
      "m": 65,
      "N6_min": 1971,
      "N6_max": 2023,
      "e44_candidates": [
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52
      ],
      "joint_candidates": [
        {
          "x": 39,
          "a2": 13,
          "W_min": 78,
          "W_max": 156
        },
        {
          "x": 40,
          "a2": 11,
          "W_min": 84,
          "W_max": 161
        },
        {
          "x": 41,
          "a2": 9,
          "W_min": 90,
          "W_max": 166
        },
        {
          "x": 42,
          "a2": 7,
          "W_min": 96,
          "W_max": 171
        },
        {
          "x": 43,
          "a2": 5,
          "W_min": 102,
          "W_max": 176
        },
        {
          "x": 44,
          "a2": 3,
          "W_min": 108,
          "W_max": 181
        },
        {
          "x": 45,
          "a2": 1,
          "W_min": 114,
          "W_max": 186
        },
        {
          "x": 46,
          "a2": 0,
          "W_min": 120,
          "W_max": 190
        },
        {
          "x": 47,
          "a2": 0,
          "W_min": 126,
          "W_max": 193
        },
        {
          "x": 48,
          "a2": 0,
          "W_min": 132,
          "W_max": 196
        },
        {
          "x": 49,
          "a2": 0,
          "W_min": 138,
          "W_max": 199
        },
        {
          "x": 50,
          "a2": 0,
          "W_min": 144,
          "W_max": 202
        },
        {
          "x": 51,
          "a2": 0,
          "W_min": 150,
          "W_max": 205
        },
        {
          "x": 52,
          "a2": 0,
          "W_min": 156,
          "W_max": 208
        }
      ]
    },
    {
      "n0": 6,
      "n2": 18,
      "n4": 26,
      "m": 70,
      "N6_min": 1965,
      "N6_max": 2015,
      "e44_candidates": [
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52
      ],
      "joint_candidates": [
        {
          "x": 34,
          "a2": 18,
          "W_min": 58,
          "W_max": 201
        },
        {
          "x": 35,
          "a2": 16,
          "W_min": 62,
          "W_max": 206
        },
        {
          "x": 36,
          "a2": 14,
          "W_min": 66,
          "W_max": 211
        },
        {
          "x": 37,
          "a2": 12,
          "W_min": 70,
          "W_max": 216
        },
        {
          "x": 38,
          "a2": 10,
          "W_min": 74,
          "W_max": 221
        },
        {
          "x": 39,
          "a2": 8,
          "W_min": 78,
          "W_max": 226
        },
        {
          "x": 40,
          "a2": 6,
          "W_min": 84,
          "W_max": 231
        },
        {
          "x": 41,
          "a2": 4,
          "W_min": 90,
          "W_max": 236
        },
        {
          "x": 42,
          "a2": 2,
          "W_min": 96,
          "W_max": 241
        },
        {
          "x": 43,
          "a2": 0,
          "W_min": 102,
          "W_max": 246
        },
        {
          "x": 44,
          "a2": 0,
          "W_min": 108,
          "W_max": 249
        },
        {
          "x": 45,
          "a2": 0,
          "W_min": 114,
          "W_max": 252
        },
        {
          "x": 46,
          "a2": 0,
          "W_min": 120,
          "W_max": 255
        },
        {
          "x": 47,
          "a2": 0,
          "W_min": 126,
          "W_max": 258
        },
        {
          "x": 48,
          "a2": 0,
          "W_min": 132,
          "W_max": 261
        },
        {
          "x": 49,
          "a2": 0,
          "W_min": 138,
          "W_max": 264
        },
        {
          "x": 50,
          "a2": 0,
          "W_min": 144,
          "W_max": 267
        },
        {
          "x": 51,
          "a2": 0,
          "W_min": 150,
          "W_max": 270
        },
        {
          "x": 52,
          "a2": 0,
          "W_min": 156,
          "W_max": 273
        }
      ]
    },
    {
      "n0": 1,
      "n2": 23,
      "n4": 26,
      "m": 75,
      "N6_min": 1960,
      "N6_max": 2007,
      "e44_candidates": [
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52
      ],
      "joint_candidates": [
        {
          "x": 29,
          "a2": 23,
          "W_min": 38,
          "W_max": 271
        },
        {
          "x": 30,
          "a2": 21,
          "W_min": 42,
          "W_max": 274
        },
        {
          "x": 31,
          "a2": 19,
          "W_min": 46,
          "W_max": 275
        },
        {
          "x": 32,
          "a2": 17,
          "W_min": 50,
          "W_max": 276
        },
        {
          "x": 33,
          "a2": 15,
          "W_min": 54,
          "W_max": 277
        },
        {
          "x": 34,
          "a2": 13,
          "W_min": 58,
          "W_max": 278
        },
        {
          "x": 35,
          "a2": 11,
          "W_min": 62,
          "W_max": 279
        },
        {
          "x": 36,
          "a2": 9,
          "W_min": 66,
          "W_max": 280
        },
        {
          "x": 37,
          "a2": 7,
          "W_min": 70,
          "W_max": 281
        },
        {
          "x": 38,
          "a2": 5,
          "W_min": 74,
          "W_max": 282
        },
        {
          "x": 39,
          "a2": 3,
          "W_min": 78,
          "W_max": 283
        },
        {
          "x": 40,
          "a2": 1,
          "W_min": 84,
          "W_max": 284
        },
        {
          "x": 41,
          "a2": 0,
          "W_min": 90,
          "W_max": 284
        },
        {
          "x": 42,
          "a2": 0,
          "W_min": 96,
          "W_max": 283
        },
        {
          "x": 43,
          "a2": 0,
          "W_min": 102,
          "W_max": 282
        },
        {
          "x": 44,
          "a2": 0,
          "W_min": 108,
          "W_max": 281
        },
        {
          "x": 45,
          "a2": 0,
          "W_min": 114,
          "W_max": 280
        },
        {
          "x": 46,
          "a2": 0,
          "W_min": 120,
          "W_max": 279
        },
        {
          "x": 47,
          "a2": 0,
          "W_min": 126,
          "W_max": 278
        },
        {
          "x": 48,
          "a2": 0,
          "W_min": 132,
          "W_max": 277
        },
        {
          "x": 49,
          "a2": 0,
          "W_min": 138,
          "W_max": 276
        },
        {
          "x": 50,
          "a2": 0,
          "W_min": 144,
          "W_max": 275
        },
        {
          "x": 51,
          "a2": 0,
          "W_min": 150,
          "W_max": 274
        },
        {
          "x": 52,
          "a2": 0,
          "W_min": 156,
          "W_max": 273
        }
      ]
    },
    {
      "n0": 22,
      "n2": 1,
      "n4": 27,
      "m": 55,
      "N6_min": 1982,
      "N6_max": 2038,
      "e44_candidates": [
        53,
        54
      ],
      "joint_candidates": [
        {
          "x": 53,
          "a2": 1,
          "W_min": 156,
          "W_max": 156
        }
      ]
    },
    {
      "n0": 17,
      "n2": 6,
      "n4": 27,
      "m": 60,
      "N6_min": 1976,
      "N6_max": 2031,
      "e44_candidates": [
        48,
        49,
        50,
        51,
        52,
        53,
        54
      ],
      "joint_candidates": [
        {
          "x": 48,
          "a2": 6,
          "W_min": 126,
          "W_max": 141
        },
        {
          "x": 49,
          "a2": 4,
          "W_min": 132,
          "W_max": 146
        },
        {
          "x": 50,
          "a2": 2,
          "W_min": 138,
          "W_max": 151
        },
        {
          "x": 51,
          "a2": 0,
          "W_min": 144,
          "W_max": 156
        },
        {
          "x": 52,
          "a2": 0,
          "W_min": 150,
          "W_max": 159
        },
        {
          "x": 53,
          "a2": 0,
          "W_min": 156,
          "W_max": 162
        },
        {
          "x": 54,
          "a2": 0,
          "W_min": 162,
          "W_max": 165
        }
      ]
    },
    {
      "n0": 12,
      "n2": 11,
      "n4": 27,
      "m": 65,
      "N6_min": 1971,
      "N6_max": 2023,
      "e44_candidates": [
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54
      ],
      "joint_candidates": [
        {
          "x": 43,
          "a2": 11,
          "W_min": 96,
          "W_max": 151
        },
        {
          "x": 44,
          "a2": 9,
          "W_min": 102,
          "W_max": 156
        },
        {
          "x": 45,
          "a2": 7,
          "W_min": 108,
          "W_max": 161
        },
        {
          "x": 46,
          "a2": 5,
          "W_min": 114,
          "W_max": 166
        },
        {
          "x": 47,
          "a2": 3,
          "W_min": 120,
          "W_max": 171
        },
        {
          "x": 48,
          "a2": 1,
          "W_min": 126,
          "W_max": 176
        },
        {
          "x": 49,
          "a2": 0,
          "W_min": 132,
          "W_max": 180
        },
        {
          "x": 50,
          "a2": 0,
          "W_min": 138,
          "W_max": 183
        },
        {
          "x": 51,
          "a2": 0,
          "W_min": 144,
          "W_max": 186
        },
        {
          "x": 52,
          "a2": 0,
          "W_min": 150,
          "W_max": 189
        },
        {
          "x": 53,
          "a2": 0,
          "W_min": 156,
          "W_max": 192
        },
        {
          "x": 54,
          "a2": 0,
          "W_min": 162,
          "W_max": 195
        }
      ]
    },
    {
      "n0": 7,
      "n2": 16,
      "n4": 27,
      "m": 70,
      "N6_min": 1965,
      "N6_max": 2015,
      "e44_candidates": [
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54
      ],
      "joint_candidates": [
        {
          "x": 38,
          "a2": 16,
          "W_min": 71,
          "W_max": 186
        },
        {
          "x": 39,
          "a2": 14,
          "W_min": 75,
          "W_max": 191
        },
        {
          "x": 40,
          "a2": 12,
          "W_min": 79,
          "W_max": 196
        },
        {
          "x": 41,
          "a2": 10,
          "W_min": 84,
          "W_max": 201
        },
        {
          "x": 42,
          "a2": 8,
          "W_min": 90,
          "W_max": 206
        },
        {
          "x": 43,
          "a2": 6,
          "W_min": 96,
          "W_max": 211
        },
        {
          "x": 44,
          "a2": 4,
          "W_min": 102,
          "W_max": 216
        },
        {
          "x": 45,
          "a2": 2,
          "W_min": 108,
          "W_max": 221
        },
        {
          "x": 46,
          "a2": 0,
          "W_min": 114,
          "W_max": 226
        },
        {
          "x": 47,
          "a2": 0,
          "W_min": 120,
          "W_max": 229
        },
        {
          "x": 48,
          "a2": 0,
          "W_min": 126,
          "W_max": 232
        },
        {
          "x": 49,
          "a2": 0,
          "W_min": 132,
          "W_max": 235
        },
        {
          "x": 50,
          "a2": 0,
          "W_min": 138,
          "W_max": 238
        },
        {
          "x": 51,
          "a2": 0,
          "W_min": 144,
          "W_max": 241
        },
        {
          "x": 52,
          "a2": 0,
          "W_min": 150,
          "W_max": 244
        },
        {
          "x": 53,
          "a2": 0,
          "W_min": 156,
          "W_max": 247
        },
        {
          "x": 54,
          "a2": 0,
          "W_min": 162,
          "W_max": 250
        }
      ]
    },
    {
      "n0": 2,
      "n2": 21,
      "n4": 27,
      "m": 75,
      "N6_min": 1960,
      "N6_max": 2007,
      "e44_candidates": [
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54
      ],
      "joint_candidates": [
        {
          "x": 33,
          "a2": 21,
          "W_min": 51,
          "W_max": 246
        },
        {
          "x": 34,
          "a2": 19,
          "W_min": 55,
          "W_max": 251
        },
        {
          "x": 35,
          "a2": 17,
          "W_min": 59,
          "W_max": 256
        },
        {
          "x": 36,
          "a2": 15,
          "W_min": 63,
          "W_max": 261
        },
        {
          "x": 37,
          "a2": 13,
          "W_min": 67,
          "W_max": 266
        },
        {
          "x": 38,
          "a2": 11,
          "W_min": 71,
          "W_max": 271
        },
        {
          "x": 39,
          "a2": 9,
          "W_min": 75,
          "W_max": 276
        },
        {
          "x": 40,
          "a2": 7,
          "W_min": 79,
          "W_max": 281
        },
        {
          "x": 41,
          "a2": 5,
          "W_min": 84,
          "W_max": 286
        },
        {
          "x": 42,
          "a2": 3,
          "W_min": 90,
          "W_max": 291
        },
        {
          "x": 43,
          "a2": 1,
          "W_min": 96,
          "W_max": 296
        },
        {
          "x": 44,
          "a2": 0,
          "W_min": 102,
          "W_max": 300
        },
        {
          "x": 45,
          "a2": 0,
          "W_min": 108,
          "W_max": 303
        },
        {
          "x": 46,
          "a2": 0,
          "W_min": 114,
          "W_max": 305
        },
        {
          "x": 47,
          "a2": 0,
          "W_min": 120,
          "W_max": 304
        },
        {
          "x": 48,
          "a2": 0,
          "W_min": 126,
          "W_max": 303
        },
        {
          "x": 49,
          "a2": 0,
          "W_min": 132,
          "W_max": 302
        },
        {
          "x": 50,
          "a2": 0,
          "W_min": 138,
          "W_max": 301
        },
        {
          "x": 51,
          "a2": 0,
          "W_min": 144,
          "W_max": 300
        },
        {
          "x": 52,
          "a2": 0,
          "W_min": 150,
          "W_max": 299
        },
        {
          "x": 53,
          "a2": 0,
          "W_min": 156,
          "W_max": 298
        },
        {
          "x": 54,
          "a2": 0,
          "W_min": 162,
          "W_max": 297
        }
      ]
    },
    {
      "n0": 18,
      "n2": 4,
      "n4": 28,
      "m": 60,
      "N6_min": 1976,
      "N6_max": 2031,
      "e44_candidates": [
        52,
        53,
        54,
        55,
        56
      ],
      "joint_candidates": [
        {
          "x": 52,
          "a2": 4,
          "W_min": 144,
          "W_max": 150
        },
        {
          "x": 53,
          "a2": 2,
          "W_min": 150,
          "W_max": 155
        },
        {
          "x": 54,
          "a2": 0,
          "W_min": 156,
          "W_max": 160
        },
        {
          "x": 55,
          "a2": 0,
          "W_min": 162,
          "W_max": 163
        }
      ]
    },
    {
      "n0": 13,
      "n2": 9,
      "n4": 28,
      "m": 65,
      "N6_min": 1971,
      "N6_max": 2023,
      "e44_candidates": [
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56
      ],
      "joint_candidates": [
        {
          "x": 47,
          "a2": 9,
          "W_min": 114,
          "W_max": 150
        },
        {
          "x": 48,
          "a2": 7,
          "W_min": 120,
          "W_max": 155
        },
        {
          "x": 49,
          "a2": 5,
          "W_min": 126,
          "W_max": 160
        },
        {
          "x": 50,
          "a2": 3,
          "W_min": 132,
          "W_max": 165
        },
        {
          "x": 51,
          "a2": 1,
          "W_min": 138,
          "W_max": 170
        },
        {
          "x": 52,
          "a2": 0,
          "W_min": 144,
          "W_max": 174
        },
        {
          "x": 53,
          "a2": 0,
          "W_min": 150,
          "W_max": 177
        },
        {
          "x": 54,
          "a2": 0,
          "W_min": 156,
          "W_max": 180
        },
        {
          "x": 55,
          "a2": 0,
          "W_min": 162,
          "W_max": 183
        },
        {
          "x": 56,
          "a2": 0,
          "W_min": 168,
          "W_max": 186
        }
      ]
    },
    {
      "n0": 8,
      "n2": 14,
      "n4": 28,
      "m": 70,
      "N6_min": 1965,
      "N6_max": 2015,
      "e44_candidates": [
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56
      ],
      "joint_candidates": [
        {
          "x": 42,
          "a2": 14,
          "W_min": 84,
          "W_max": 175
        },
        {
          "x": 43,
          "a2": 12,
          "W_min": 90,
          "W_max": 180
        },
        {
          "x": 44,
          "a2": 10,
          "W_min": 96,
          "W_max": 185
        },
        {
          "x": 45,
          "a2": 8,
          "W_min": 102,
          "W_max": 190
        },
        {
          "x": 46,
          "a2": 6,
          "W_min": 108,
          "W_max": 195
        },
        {
          "x": 47,
          "a2": 4,
          "W_min": 114,
          "W_max": 200
        },
        {
          "x": 48,
          "a2": 2,
          "W_min": 120,
          "W_max": 205
        },
        {
          "x": 49,
          "a2": 0,
          "W_min": 126,
          "W_max": 210
        },
        {
          "x": 50,
          "a2": 0,
          "W_min": 132,
          "W_max": 213
        },
        {
          "x": 51,
          "a2": 0,
          "W_min": 138,
          "W_max": 216
        },
        {
          "x": 52,
          "a2": 0,
          "W_min": 144,
          "W_max": 219
        },
        {
          "x": 53,
          "a2": 0,
          "W_min": 150,
          "W_max": 222
        },
        {
          "x": 54,
          "a2": 0,
          "W_min": 156,
          "W_max": 225
        },
        {
          "x": 55,
          "a2": 0,
          "W_min": 162,
          "W_max": 228
        },
        {
          "x": 56,
          "a2": 0,
          "W_min": 168,
          "W_max": 231
        }
      ]
    },
    {
      "n0": 3,
      "n2": 19,
      "n4": 28,
      "m": 75,
      "N6_min": 1960,
      "N6_max": 2007,
      "e44_candidates": [
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56
      ],
      "joint_candidates": [
        {
          "x": 37,
          "a2": 19,
          "W_min": 64,
          "W_max": 225
        },
        {
          "x": 38,
          "a2": 17,
          "W_min": 68,
          "W_max": 230
        },
        {
          "x": 39,
          "a2": 15,
          "W_min": 72,
          "W_max": 235
        },
        {
          "x": 40,
          "a2": 13,
          "W_min": 76,
          "W_max": 240
        },
        {
          "x": 41,
          "a2": 11,
          "W_min": 80,
          "W_max": 245
        },
        {
          "x": 42,
          "a2": 9,
          "W_min": 84,
          "W_max": 250
        },
        {
          "x": 43,
          "a2": 7,
          "W_min": 90,
          "W_max": 255
        },
        {
          "x": 44,
          "a2": 5,
          "W_min": 96,
          "W_max": 260
        },
        {
          "x": 45,
          "a2": 3,
          "W_min": 102,
          "W_max": 265
        },
        {
          "x": 46,
          "a2": 1,
          "W_min": 108,
          "W_max": 270
        },
        {
          "x": 47,
          "a2": 0,
          "W_min": 114,
          "W_max": 274
        },
        {
          "x": 48,
          "a2": 0,
          "W_min": 120,
          "W_max": 277
        },
        {
          "x": 49,
          "a2": 0,
          "W_min": 126,
          "W_max": 280
        },
        {
          "x": 50,
          "a2": 0,
          "W_min": 132,
          "W_max": 283
        },
        {
          "x": 51,
          "a2": 0,
          "W_min": 138,
          "W_max": 286
        },
        {
          "x": 52,
          "a2": 0,
          "W_min": 144,
          "W_max": 289
        },
        {
          "x": 53,
          "a2": 0,
          "W_min": 150,
          "W_max": 292
        },
        {
          "x": 54,
          "a2": 0,
          "W_min": 156,
          "W_max": 295
        },
        {
          "x": 55,
          "a2": 0,
          "W_min": 162,
          "W_max": 298
        },
        {
          "x": 56,
          "a2": 0,
          "W_min": 168,
          "W_max": 301
        }
      ]
    },
    {
      "n0": 19,
      "n2": 2,
      "n4": 29,
      "m": 60,
      "N6_min": 1976,
      "N6_max": 2031,
      "e44_candidates": [
        56,
        57,
        58
      ],
      "joint_candidates": [
        {
          "x": 56,
          "a2": 2,
          "W_min": 162,
          "W_max": 163
        },
        {
          "x": 57,
          "a2": 0,
          "W_min": 168,
          "W_max": 168
        }
      ]
    },
    {
      "n0": 14,
      "n2": 7,
      "n4": 29,
      "m": 65,
      "N6_min": 1971,
      "N6_max": 2023,
      "e44_candidates": [
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58
      ],
      "joint_candidates": [
        {
          "x": 51,
          "a2": 7,
          "W_min": 132,
          "W_max": 153
        },
        {
          "x": 52,
          "a2": 5,
          "W_min": 138,
          "W_max": 158
        },
        {
          "x": 53,
          "a2": 3,
          "W_min": 144,
          "W_max": 163
        },
        {
          "x": 54,
          "a2": 1,
          "W_min": 150,
          "W_max": 168
        },
        {
          "x": 55,
          "a2": 0,
          "W_min": 156,
          "W_max": 172
        },
        {
          "x": 56,
          "a2": 0,
          "W_min": 162,
          "W_max": 175
        },
        {
          "x": 57,
          "a2": 0,
          "W_min": 168,
          "W_max": 178
        },
        {
          "x": 58,
          "a2": 0,
          "W_min": 174,
          "W_max": 181
        }
      ]
    },
    {
      "n0": 9,
      "n2": 12,
      "n4": 29,
      "m": 70,
      "N6_min": 1965,
      "N6_max": 2015,
      "e44_candidates": [
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58
      ],
      "joint_candidates": [
        {
          "x": 46,
          "a2": 12,
          "W_min": 102,
          "W_max": 168
        },
        {
          "x": 47,
          "a2": 10,
          "W_min": 108,
          "W_max": 173
        },
        {
          "x": 48,
          "a2": 8,
          "W_min": 114,
          "W_max": 178
        },
        {
          "x": 49,
          "a2": 6,
          "W_min": 120,
          "W_max": 183
        },
        {
          "x": 50,
          "a2": 4,
          "W_min": 126,
          "W_max": 188
        },
        {
          "x": 51,
          "a2": 2,
          "W_min": 132,
          "W_max": 193
        },
        {
          "x": 52,
          "a2": 0,
          "W_min": 138,
          "W_max": 198
        },
        {
          "x": 53,
          "a2": 0,
          "W_min": 144,
          "W_max": 201
        },
        {
          "x": 54,
          "a2": 0,
          "W_min": 150,
          "W_max": 204
        },
        {
          "x": 55,
          "a2": 0,
          "W_min": 156,
          "W_max": 207
        },
        {
          "x": 56,
          "a2": 0,
          "W_min": 162,
          "W_max": 210
        },
        {
          "x": 57,
          "a2": 0,
          "W_min": 168,
          "W_max": 213
        },
        {
          "x": 58,
          "a2": 0,
          "W_min": 174,
          "W_max": 216
        }
      ]
    },
    {
      "n0": 4,
      "n2": 17,
      "n4": 29,
      "m": 75,
      "N6_min": 1960,
      "N6_max": 2007,
      "e44_candidates": [
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58
      ],
      "joint_candidates": [
        {
          "x": 41,
          "a2": 17,
          "W_min": 77,
          "W_max": 208
        },
        {
          "x": 42,
          "a2": 15,
          "W_min": 81,
          "W_max": 213
        },
        {
          "x": 43,
          "a2": 13,
          "W_min": 85,
          "W_max": 218
        },
        {
          "x": 44,
          "a2": 11,
          "W_min": 90,
          "W_max": 223
        },
        {
          "x": 45,
          "a2": 9,
          "W_min": 96,
          "W_max": 228
        },
        {
          "x": 46,
          "a2": 7,
          "W_min": 102,
          "W_max": 233
        },
        {
          "x": 47,
          "a2": 5,
          "W_min": 108,
          "W_max": 238
        },
        {
          "x": 48,
          "a2": 3,
          "W_min": 114,
          "W_max": 243
        },
        {
          "x": 49,
          "a2": 1,
          "W_min": 120,
          "W_max": 248
        },
        {
          "x": 50,
          "a2": 0,
          "W_min": 126,
          "W_max": 252
        },
        {
          "x": 51,
          "a2": 0,
          "W_min": 132,
          "W_max": 255
        },
        {
          "x": 52,
          "a2": 0,
          "W_min": 138,
          "W_max": 258
        },
        {
          "x": 53,
          "a2": 0,
          "W_min": 144,
          "W_max": 261
        },
        {
          "x": 54,
          "a2": 0,
          "W_min": 150,
          "W_max": 264
        },
        {
          "x": 55,
          "a2": 0,
          "W_min": 156,
          "W_max": 267
        },
        {
          "x": 56,
          "a2": 0,
          "W_min": 162,
          "W_max": 270
        },
        {
          "x": 57,
          "a2": 0,
          "W_min": 168,
          "W_max": 273
        },
        {
          "x": 58,
          "a2": 0,
          "W_min": 174,
          "W_max": 276
        }
      ]
    },
    {
      "n0": 20,
      "n2": 0,
      "n4": 30,
      "m": 60,
      "N6_min": 1976,
      "N6_max": 2031,
      "e44_candidates": [
        60
      ],
      "joint_candidates": [
        {
          "x": 60,
          "a2": 0,
          "W_min": 180,
          "W_max": 180
        }
      ]
    },
    {
      "n0": 15,
      "n2": 5,
      "n4": 30,
      "m": 65,
      "N6_min": 1971,
      "N6_max": 2023,
      "e44_candidates": [
        55,
        56,
        57,
        58,
        59,
        60
      ],
      "joint_candidates": [
        {
          "x": 55,
          "a2": 5,
          "W_min": 150,
          "W_max": 160
        },
        {
          "x": 56,
          "a2": 3,
          "W_min": 156,
          "W_max": 165
        },
        {
          "x": 57,
          "a2": 1,
          "W_min": 162,
          "W_max": 170
        },
        {
          "x": 58,
          "a2": 0,
          "W_min": 168,
          "W_max": 174
        },
        {
          "x": 59,
          "a2": 0,
          "W_min": 174,
          "W_max": 177
        },
        {
          "x": 60,
          "a2": 0,
          "W_min": 180,
          "W_max": 180
        }
      ]
    },
    {
      "n0": 10,
      "n2": 10,
      "n4": 30,
      "m": 70,
      "N6_min": 1965,
      "N6_max": 2015,
      "e44_candidates": [
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60
      ],
      "joint_candidates": [
        {
          "x": 50,
          "a2": 10,
          "W_min": 120,
          "W_max": 165
        },
        {
          "x": 51,
          "a2": 8,
          "W_min": 126,
          "W_max": 170
        },
        {
          "x": 52,
          "a2": 6,
          "W_min": 132,
          "W_max": 175
        },
        {
          "x": 53,
          "a2": 4,
          "W_min": 138,
          "W_max": 180
        },
        {
          "x": 54,
          "a2": 2,
          "W_min": 144,
          "W_max": 185
        },
        {
          "x": 55,
          "a2": 0,
          "W_min": 150,
          "W_max": 190
        },
        {
          "x": 56,
          "a2": 0,
          "W_min": 156,
          "W_max": 193
        },
        {
          "x": 57,
          "a2": 0,
          "W_min": 162,
          "W_max": 196
        },
        {
          "x": 58,
          "a2": 0,
          "W_min": 168,
          "W_max": 199
        },
        {
          "x": 59,
          "a2": 0,
          "W_min": 174,
          "W_max": 202
        },
        {
          "x": 60,
          "a2": 0,
          "W_min": 180,
          "W_max": 205
        }
      ]
    },
    {
      "n0": 5,
      "n2": 15,
      "n4": 30,
      "m": 75,
      "N6_min": 1960,
      "N6_max": 2007,
      "e44_candidates": [
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60
      ],
      "joint_candidates": [
        {
          "x": 45,
          "a2": 15,
          "W_min": 90,
          "W_max": 195
        },
        {
          "x": 46,
          "a2": 13,
          "W_min": 96,
          "W_max": 200
        },
        {
          "x": 47,
          "a2": 11,
          "W_min": 102,
          "W_max": 205
        },
        {
          "x": 48,
          "a2": 9,
          "W_min": 108,
          "W_max": 210
        },
        {
          "x": 49,
          "a2": 7,
          "W_min": 114,
          "W_max": 215
        },
        {
          "x": 50,
          "a2": 5,
          "W_min": 120,
          "W_max": 220
        },
        {
          "x": 51,
          "a2": 3,
          "W_min": 126,
          "W_max": 225
        },
        {
          "x": 52,
          "a2": 1,
          "W_min": 132,
          "W_max": 230
        },
        {
          "x": 53,
          "a2": 0,
          "W_min": 138,
          "W_max": 234
        },
        {
          "x": 54,
          "a2": 0,
          "W_min": 144,
          "W_max": 237
        },
        {
          "x": 55,
          "a2": 0,
          "W_min": 150,
          "W_max": 240
        },
        {
          "x": 56,
          "a2": 0,
          "W_min": 156,
          "W_max": 243
        },
        {
          "x": 57,
          "a2": 0,
          "W_min": 162,
          "W_max": 246
        },
        {
          "x": 58,
          "a2": 0,
          "W_min": 168,
          "W_max": 249
        },
        {
          "x": 59,
          "a2": 0,
          "W_min": 174,
          "W_max": 252
        },
        {
          "x": 60,
          "a2": 0,
          "W_min": 180,
          "W_max": 255
        }
      ]
    },
    {
      "n0": 0,
      "n2": 20,
      "n4": 30,
      "m": 80,
      "N6_min": 1954,
      "N6_max": 1999,
      "e44_candidates": [
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60
      ],
      "joint_candidates": [
        {
          "x": 40,
          "a2": 20,
          "W_min": 70,
          "W_max": 250
        },
        {
          "x": 41,
          "a2": 18,
          "W_min": 74,
          "W_max": 255
        },
        {
          "x": 42,
          "a2": 16,
          "W_min": 78,
          "W_max": 260
        },
        {
          "x": 43,
          "a2": 14,
          "W_min": 82,
          "W_max": 265
        },
        {
          "x": 44,
          "a2": 12,
          "W_min": 86,
          "W_max": 270
        },
        {
          "x": 45,
          "a2": 10,
          "W_min": 90,
          "W_max": 275
        },
        {
          "x": 46,
          "a2": 8,
          "W_min": 96,
          "W_max": 280
        },
        {
          "x": 47,
          "a2": 6,
          "W_min": 102,
          "W_max": 285
        },
        {
          "x": 48,
          "a2": 4,
          "W_min": 108,
          "W_max": 290
        },
        {
          "x": 49,
          "a2": 2,
          "W_min": 114,
          "W_max": 295
        },
        {
          "x": 50,
          "a2": 0,
          "W_min": 120,
          "W_max": 300
        },
        {
          "x": 51,
          "a2": 0,
          "W_min": 126,
          "W_max": 303
        },
        {
          "x": 52,
          "a2": 0,
          "W_min": 132,
          "W_max": 306
        },
        {
          "x": 53,
          "a2": 0,
          "W_min": 138,
          "W_max": 309
        },
        {
          "x": 54,
          "a2": 0,
          "W_min": 144,
          "W_max": 312
        },
        {
          "x": 55,
          "a2": 0,
          "W_min": 150,
          "W_max": 315
        },
        {
          "x": 56,
          "a2": 0,
          "W_min": 156,
          "W_max": 318
        },
        {
          "x": 57,
          "a2": 0,
          "W_min": 162,
          "W_max": 321
        },
        {
          "x": 58,
          "a2": 0,
          "W_min": 168,
          "W_max": 324
        },
        {
          "x": 59,
          "a2": 0,
          "W_min": 174,
          "W_max": 327
        },
        {
          "x": 60,
          "a2": 0,
          "W_min": 180,
          "W_max": 330
        }
      ]
    },
    {
      "n0": 16,
      "n2": 3,
      "n4": 31,
      "m": 65,
      "N6_min": 1971,
      "N6_max": 2023,
      "e44_candidates": [
        59,
        60,
        61,
        62
      ],
      "joint_candidates": [
        {
          "x": 59,
          "a2": 3,
          "W_min": 168,
          "W_max": 171
        },
        {
          "x": 60,
          "a2": 1,
          "W_min": 174,
          "W_max": 176
        },
        {
          "x": 61,
          "a2": 0,
          "W_min": 180,
          "W_max": 180
        }
      ]
    },
    {
      "n0": 11,
      "n2": 8,
      "n4": 31,
      "m": 70,
      "N6_min": 1965,
      "N6_max": 2015,
      "e44_candidates": [
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62
      ],
      "joint_candidates": [
        {
          "x": 54,
          "a2": 8,
          "W_min": 138,
          "W_max": 166
        },
        {
          "x": 55,
          "a2": 6,
          "W_min": 144,
          "W_max": 171
        },
        {
          "x": 56,
          "a2": 4,
          "W_min": 150,
          "W_max": 176
        },
        {
          "x": 57,
          "a2": 2,
          "W_min": 156,
          "W_max": 181
        },
        {
          "x": 58,
          "a2": 0,
          "W_min": 162,
          "W_max": 186
        },
        {
          "x": 59,
          "a2": 0,
          "W_min": 168,
          "W_max": 189
        },
        {
          "x": 60,
          "a2": 0,
          "W_min": 174,
          "W_max": 192
        },
        {
          "x": 61,
          "a2": 0,
          "W_min": 180,
          "W_max": 195
        },
        {
          "x": 62,
          "a2": 0,
          "W_min": 186,
          "W_max": 198
        }
      ]
    },
    {
      "n0": 6,
      "n2": 13,
      "n4": 31,
      "m": 75,
      "N6_min": 1960,
      "N6_max": 2007,
      "e44_candidates": [
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62
      ],
      "joint_candidates": [
        {
          "x": 49,
          "a2": 13,
          "W_min": 108,
          "W_max": 186
        },
        {
          "x": 50,
          "a2": 11,
          "W_min": 114,
          "W_max": 191
        },
        {
          "x": 51,
          "a2": 9,
          "W_min": 120,
          "W_max": 196
        },
        {
          "x": 52,
          "a2": 7,
          "W_min": 126,
          "W_max": 201
        },
        {
          "x": 53,
          "a2": 5,
          "W_min": 132,
          "W_max": 206
        },
        {
          "x": 54,
          "a2": 3,
          "W_min": 138,
          "W_max": 211
        },
        {
          "x": 55,
          "a2": 1,
          "W_min": 144,
          "W_max": 216
        },
        {
          "x": 56,
          "a2": 0,
          "W_min": 150,
          "W_max": 220
        },
        {
          "x": 57,
          "a2": 0,
          "W_min": 156,
          "W_max": 223
        },
        {
          "x": 58,
          "a2": 0,
          "W_min": 162,
          "W_max": 226
        },
        {
          "x": 59,
          "a2": 0,
          "W_min": 168,
          "W_max": 229
        },
        {
          "x": 60,
          "a2": 0,
          "W_min": 174,
          "W_max": 232
        },
        {
          "x": 61,
          "a2": 0,
          "W_min": 180,
          "W_max": 235
        },
        {
          "x": 62,
          "a2": 0,
          "W_min": 186,
          "W_max": 238
        }
      ]
    },
    {
      "n0": 1,
      "n2": 18,
      "n4": 31,
      "m": 80,
      "N6_min": 1954,
      "N6_max": 1999,
      "e44_candidates": [
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62
      ],
      "joint_candidates": [
        {
          "x": 44,
          "a2": 18,
          "W_min": 83,
          "W_max": 231
        },
        {
          "x": 45,
          "a2": 16,
          "W_min": 87,
          "W_max": 236
        },
        {
          "x": 46,
          "a2": 14,
          "W_min": 91,
          "W_max": 241
        },
        {
          "x": 47,
          "a2": 12,
          "W_min": 96,
          "W_max": 246
        },
        {
          "x": 48,
          "a2": 10,
          "W_min": 102,
          "W_max": 251
        },
        {
          "x": 49,
          "a2": 8,
          "W_min": 108,
          "W_max": 256
        },
        {
          "x": 50,
          "a2": 6,
          "W_min": 114,
          "W_max": 261
        },
        {
          "x": 51,
          "a2": 4,
          "W_min": 120,
          "W_max": 266
        },
        {
          "x": 52,
          "a2": 2,
          "W_min": 126,
          "W_max": 271
        },
        {
          "x": 53,
          "a2": 0,
          "W_min": 132,
          "W_max": 276
        },
        {
          "x": 54,
          "a2": 0,
          "W_min": 138,
          "W_max": 279
        },
        {
          "x": 55,
          "a2": 0,
          "W_min": 144,
          "W_max": 282
        },
        {
          "x": 56,
          "a2": 0,
          "W_min": 150,
          "W_max": 285
        },
        {
          "x": 57,
          "a2": 0,
          "W_min": 156,
          "W_max": 288
        },
        {
          "x": 58,
          "a2": 0,
          "W_min": 162,
          "W_max": 291
        },
        {
          "x": 59,
          "a2": 0,
          "W_min": 168,
          "W_max": 294
        },
        {
          "x": 60,
          "a2": 0,
          "W_min": 174,
          "W_max": 297
        },
        {
          "x": 61,
          "a2": 0,
          "W_min": 180,
          "W_max": 300
        },
        {
          "x": 62,
          "a2": 0,
          "W_min": 186,
          "W_max": 303
        }
      ]
    },
    {
      "n0": 17,
      "n2": 1,
      "n4": 32,
      "m": 65,
      "N6_min": 1971,
      "N6_max": 2023,
      "e44_candidates": [
        63,
        64
      ],
      "joint_candidates": [
        {
          "x": 63,
          "a2": 1,
          "W_min": 186,
          "W_max": 186
        }
      ]
    },
    {
      "n0": 12,
      "n2": 6,
      "n4": 32,
      "m": 70,
      "N6_min": 1965,
      "N6_max": 2015,
      "e44_candidates": [
        58,
        59,
        60,
        61,
        62,
        63,
        64
      ],
      "joint_candidates": [
        {
          "x": 58,
          "a2": 6,
          "W_min": 156,
          "W_max": 171
        },
        {
          "x": 59,
          "a2": 4,
          "W_min": 162,
          "W_max": 176
        },
        {
          "x": 60,
          "a2": 2,
          "W_min": 168,
          "W_max": 181
        },
        {
          "x": 61,
          "a2": 0,
          "W_min": 174,
          "W_max": 186
        },
        {
          "x": 62,
          "a2": 0,
          "W_min": 180,
          "W_max": 189
        },
        {
          "x": 63,
          "a2": 0,
          "W_min": 186,
          "W_max": 192
        },
        {
          "x": 64,
          "a2": 0,
          "W_min": 192,
          "W_max": 195
        }
      ]
    },
    {
      "n0": 7,
      "n2": 11,
      "n4": 32,
      "m": 75,
      "N6_min": 1960,
      "N6_max": 2007,
      "e44_candidates": [
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64
      ],
      "joint_candidates": [
        {
          "x": 53,
          "a2": 11,
          "W_min": 126,
          "W_max": 181
        },
        {
          "x": 54,
          "a2": 9,
          "W_min": 132,
          "W_max": 186
        },
        {
          "x": 55,
          "a2": 7,
          "W_min": 138,
          "W_max": 191
        },
        {
          "x": 56,
          "a2": 5,
          "W_min": 144,
          "W_max": 196
        },
        {
          "x": 57,
          "a2": 3,
          "W_min": 150,
          "W_max": 201
        },
        {
          "x": 58,
          "a2": 1,
          "W_min": 156,
          "W_max": 206
        },
        {
          "x": 59,
          "a2": 0,
          "W_min": 162,
          "W_max": 210
        },
        {
          "x": 60,
          "a2": 0,
          "W_min": 168,
          "W_max": 213
        },
        {
          "x": 61,
          "a2": 0,
          "W_min": 174,
          "W_max": 216
        },
        {
          "x": 62,
          "a2": 0,
          "W_min": 180,
          "W_max": 219
        },
        {
          "x": 63,
          "a2": 0,
          "W_min": 186,
          "W_max": 222
        },
        {
          "x": 64,
          "a2": 0,
          "W_min": 192,
          "W_max": 225
        }
      ]
    },
    {
      "n0": 2,
      "n2": 16,
      "n4": 32,
      "m": 80,
      "N6_min": 1954,
      "N6_max": 1999,
      "e44_candidates": [
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64
      ],
      "joint_candidates": [
        {
          "x": 48,
          "a2": 16,
          "W_min": 96,
          "W_max": 216
        },
        {
          "x": 49,
          "a2": 14,
          "W_min": 102,
          "W_max": 221
        },
        {
          "x": 50,
          "a2": 12,
          "W_min": 108,
          "W_max": 226
        },
        {
          "x": 51,
          "a2": 10,
          "W_min": 114,
          "W_max": 231
        },
        {
          "x": 52,
          "a2": 8,
          "W_min": 120,
          "W_max": 236
        },
        {
          "x": 53,
          "a2": 6,
          "W_min": 126,
          "W_max": 241
        },
        {
          "x": 54,
          "a2": 4,
          "W_min": 132,
          "W_max": 246
        },
        {
          "x": 55,
          "a2": 2,
          "W_min": 138,
          "W_max": 251
        },
        {
          "x": 56,
          "a2": 0,
          "W_min": 144,
          "W_max": 256
        },
        {
          "x": 57,
          "a2": 0,
          "W_min": 150,
          "W_max": 259
        },
        {
          "x": 58,
          "a2": 0,
          "W_min": 156,
          "W_max": 262
        },
        {
          "x": 59,
          "a2": 0,
          "W_min": 162,
          "W_max": 265
        },
        {
          "x": 60,
          "a2": 0,
          "W_min": 168,
          "W_max": 268
        },
        {
          "x": 61,
          "a2": 0,
          "W_min": 174,
          "W_max": 271
        },
        {
          "x": 62,
          "a2": 0,
          "W_min": 180,
          "W_max": 274
        },
        {
          "x": 63,
          "a2": 0,
          "W_min": 186,
          "W_max": 277
        },
        {
          "x": 64,
          "a2": 0,
          "W_min": 192,
          "W_max": 280
        }
      ]
    },
    {
      "n0": 13,
      "n2": 4,
      "n4": 33,
      "m": 70,
      "N6_min": 1965,
      "N6_max": 2015,
      "e44_candidates": [
        62,
        63,
        64,
        65,
        66
      ],
      "joint_candidates": [
        {
          "x": 62,
          "a2": 4,
          "W_min": 174,
          "W_max": 180
        },
        {
          "x": 63,
          "a2": 2,
          "W_min": 180,
          "W_max": 185
        },
        {
          "x": 64,
          "a2": 0,
          "W_min": 186,
          "W_max": 190
        },
        {
          "x": 65,
          "a2": 0,
          "W_min": 192,
          "W_max": 193
        }
      ]
    },
    {
      "n0": 8,
      "n2": 9,
      "n4": 33,
      "m": 75,
      "N6_min": 1960,
      "N6_max": 2007,
      "e44_candidates": [
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66
      ],
      "joint_candidates": [
        {
          "x": 57,
          "a2": 9,
          "W_min": 144,
          "W_max": 180
        },
        {
          "x": 58,
          "a2": 7,
          "W_min": 150,
          "W_max": 185
        },
        {
          "x": 59,
          "a2": 5,
          "W_min": 156,
          "W_max": 190
        },
        {
          "x": 60,
          "a2": 3,
          "W_min": 162,
          "W_max": 195
        },
        {
          "x": 61,
          "a2": 1,
          "W_min": 168,
          "W_max": 200
        },
        {
          "x": 62,
          "a2": 0,
          "W_min": 174,
          "W_max": 204
        },
        {
          "x": 63,
          "a2": 0,
          "W_min": 180,
          "W_max": 207
        },
        {
          "x": 64,
          "a2": 0,
          "W_min": 186,
          "W_max": 210
        },
        {
          "x": 65,
          "a2": 0,
          "W_min": 192,
          "W_max": 213
        },
        {
          "x": 66,
          "a2": 0,
          "W_min": 198,
          "W_max": 216
        }
      ]
    },
    {
      "n0": 3,
      "n2": 14,
      "n4": 33,
      "m": 80,
      "N6_min": 1954,
      "N6_max": 1999,
      "e44_candidates": [
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66
      ],
      "joint_candidates": [
        {
          "x": 52,
          "a2": 14,
          "W_min": 114,
          "W_max": 205
        },
        {
          "x": 53,
          "a2": 12,
          "W_min": 120,
          "W_max": 210
        },
        {
          "x": 54,
          "a2": 10,
          "W_min": 126,
          "W_max": 215
        },
        {
          "x": 55,
          "a2": 8,
          "W_min": 132,
          "W_max": 220
        },
        {
          "x": 56,
          "a2": 6,
          "W_min": 138,
          "W_max": 225
        },
        {
          "x": 57,
          "a2": 4,
          "W_min": 144,
          "W_max": 230
        },
        {
          "x": 58,
          "a2": 2,
          "W_min": 150,
          "W_max": 235
        },
        {
          "x": 59,
          "a2": 0,
          "W_min": 156,
          "W_max": 240
        },
        {
          "x": 60,
          "a2": 0,
          "W_min": 162,
          "W_max": 243
        },
        {
          "x": 61,
          "a2": 0,
          "W_min": 168,
          "W_max": 246
        },
        {
          "x": 62,
          "a2": 0,
          "W_min": 174,
          "W_max": 249
        },
        {
          "x": 63,
          "a2": 0,
          "W_min": 180,
          "W_max": 252
        },
        {
          "x": 64,
          "a2": 0,
          "W_min": 186,
          "W_max": 255
        },
        {
          "x": 65,
          "a2": 0,
          "W_min": 192,
          "W_max": 258
        },
        {
          "x": 66,
          "a2": 0,
          "W_min": 198,
          "W_max": 261
        }
      ]
    },
    {
      "n0": 14,
      "n2": 2,
      "n4": 34,
      "m": 70,
      "N6_min": 1965,
      "N6_max": 2015,
      "e44_candidates": [
        66,
        67,
        68
      ],
      "joint_candidates": [
        {
          "x": 66,
          "a2": 2,
          "W_min": 192,
          "W_max": 193
        },
        {
          "x": 67,
          "a2": 0,
          "W_min": 198,
          "W_max": 198
        }
      ]
    },
    {
      "n0": 9,
      "n2": 7,
      "n4": 34,
      "m": 75,
      "N6_min": 1960,
      "N6_max": 2007,
      "e44_candidates": [
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68
      ],
      "joint_candidates": [
        {
          "x": 61,
          "a2": 7,
          "W_min": 162,
          "W_max": 183
        },
        {
          "x": 62,
          "a2": 5,
          "W_min": 168,
          "W_max": 188
        },
        {
          "x": 63,
          "a2": 3,
          "W_min": 174,
          "W_max": 193
        },
        {
          "x": 64,
          "a2": 1,
          "W_min": 180,
          "W_max": 198
        },
        {
          "x": 65,
          "a2": 0,
          "W_min": 186,
          "W_max": 202
        },
        {
          "x": 66,
          "a2": 0,
          "W_min": 192,
          "W_max": 205
        },
        {
          "x": 67,
          "a2": 0,
          "W_min": 198,
          "W_max": 208
        },
        {
          "x": 68,
          "a2": 0,
          "W_min": 204,
          "W_max": 211
        }
      ]
    },
    {
      "n0": 4,
      "n2": 12,
      "n4": 34,
      "m": 80,
      "N6_min": 1954,
      "N6_max": 1999,
      "e44_candidates": [
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68
      ],
      "joint_candidates": [
        {
          "x": 56,
          "a2": 12,
          "W_min": 132,
          "W_max": 198
        },
        {
          "x": 57,
          "a2": 10,
          "W_min": 138,
          "W_max": 203
        },
        {
          "x": 58,
          "a2": 8,
          "W_min": 144,
          "W_max": 208
        },
        {
          "x": 59,
          "a2": 6,
          "W_min": 150,
          "W_max": 213
        },
        {
          "x": 60,
          "a2": 4,
          "W_min": 156,
          "W_max": 218
        },
        {
          "x": 61,
          "a2": 2,
          "W_min": 162,
          "W_max": 223
        },
        {
          "x": 62,
          "a2": 0,
          "W_min": 168,
          "W_max": 228
        },
        {
          "x": 63,
          "a2": 0,
          "W_min": 174,
          "W_max": 231
        },
        {
          "x": 64,
          "a2": 0,
          "W_min": 180,
          "W_max": 234
        },
        {
          "x": 65,
          "a2": 0,
          "W_min": 186,
          "W_max": 237
        },
        {
          "x": 66,
          "a2": 0,
          "W_min": 192,
          "W_max": 240
        },
        {
          "x": 67,
          "a2": 0,
          "W_min": 198,
          "W_max": 243
        },
        {
          "x": 68,
          "a2": 0,
          "W_min": 204,
          "W_max": 246
        }
      ]
    },
    {
      "n0": 15,
      "n2": 0,
      "n4": 35,
      "m": 70,
      "N6_min": 1965,
      "N6_max": 2015,
      "e44_candidates": [
        70
      ],
      "joint_candidates": [
        {
          "x": 70,
          "a2": 0,
          "W_min": 210,
          "W_max": 210
        }
      ]
    },
    {
      "n0": 10,
      "n2": 5,
      "n4": 35,
      "m": 75,
      "N6_min": 1960,
      "N6_max": 2007,
      "e44_candidates": [
        65,
        66,
        67,
        68,
        69,
        70
      ],
      "joint_candidates": [
        {
          "x": 65,
          "a2": 5,
          "W_min": 180,
          "W_max": 190
        },
        {
          "x": 66,
          "a2": 3,
          "W_min": 186,
          "W_max": 195
        },
        {
          "x": 67,
          "a2": 1,
          "W_min": 192,
          "W_max": 200
        },
        {
          "x": 68,
          "a2": 0,
          "W_min": 198,
          "W_max": 204
        },
        {
          "x": 69,
          "a2": 0,
          "W_min": 204,
          "W_max": 207
        },
        {
          "x": 70,
          "a2": 0,
          "W_min": 210,
          "W_max": 210
        }
      ]
    },
    {
      "n0": 5,
      "n2": 10,
      "n4": 35,
      "m": 80,
      "N6_min": 1954,
      "N6_max": 1999,
      "e44_candidates": [
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70
      ],
      "joint_candidates": [
        {
          "x": 60,
          "a2": 10,
          "W_min": 150,
          "W_max": 195
        },
        {
          "x": 61,
          "a2": 8,
          "W_min": 156,
          "W_max": 200
        },
        {
          "x": 62,
          "a2": 6,
          "W_min": 162,
          "W_max": 205
        },
        {
          "x": 63,
          "a2": 4,
          "W_min": 168,
          "W_max": 210
        },
        {
          "x": 64,
          "a2": 2,
          "W_min": 174,
          "W_max": 215
        },
        {
          "x": 65,
          "a2": 0,
          "W_min": 180,
          "W_max": 220
        },
        {
          "x": 66,
          "a2": 0,
          "W_min": 186,
          "W_max": 223
        },
        {
          "x": 67,
          "a2": 0,
          "W_min": 192,
          "W_max": 226
        },
        {
          "x": 68,
          "a2": 0,
          "W_min": 198,
          "W_max": 229
        },
        {
          "x": 69,
          "a2": 0,
          "W_min": 204,
          "W_max": 232
        },
        {
          "x": 70,
          "a2": 0,
          "W_min": 210,
          "W_max": 235
        }
      ]
    },
    {
      "n0": 0,
      "n2": 15,
      "n4": 35,
      "m": 85,
      "N6_min": 1949,
      "N6_max": 1991,
      "e44_candidates": [
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70
      ],
      "joint_candidates": [
        {
          "x": 55,
          "a2": 15,
          "W_min": 120,
          "W_max": 225
        },
        {
          "x": 56,
          "a2": 13,
          "W_min": 126,
          "W_max": 230
        },
        {
          "x": 57,
          "a2": 11,
          "W_min": 132,
          "W_max": 235
        },
        {
          "x": 58,
          "a2": 9,
          "W_min": 138,
          "W_max": 240
        },
        {
          "x": 59,
          "a2": 7,
          "W_min": 144,
          "W_max": 245
        },
        {
          "x": 60,
          "a2": 5,
          "W_min": 150,
          "W_max": 250
        },
        {
          "x": 61,
          "a2": 3,
          "W_min": 156,
          "W_max": 255
        },
        {
          "x": 62,
          "a2": 1,
          "W_min": 162,
          "W_max": 260
        },
        {
          "x": 63,
          "a2": 0,
          "W_min": 168,
          "W_max": 264
        },
        {
          "x": 64,
          "a2": 0,
          "W_min": 174,
          "W_max": 267
        },
        {
          "x": 65,
          "a2": 0,
          "W_min": 180,
          "W_max": 270
        },
        {
          "x": 66,
          "a2": 0,
          "W_min": 186,
          "W_max": 273
        },
        {
          "x": 67,
          "a2": 0,
          "W_min": 192,
          "W_max": 276
        },
        {
          "x": 68,
          "a2": 0,
          "W_min": 198,
          "W_max": 279
        },
        {
          "x": 69,
          "a2": 0,
          "W_min": 204,
          "W_max": 282
        },
        {
          "x": 70,
          "a2": 0,
          "W_min": 210,
          "W_max": 285
        }
      ]
    },
    {
      "n0": 11,
      "n2": 3,
      "n4": 36,
      "m": 75,
      "N6_min": 1960,
      "N6_max": 2007,
      "e44_candidates": [
        69,
        70,
        71,
        72
      ],
      "joint_candidates": [
        {
          "x": 69,
          "a2": 3,
          "W_min": 198,
          "W_max": 201
        },
        {
          "x": 70,
          "a2": 1,
          "W_min": 204,
          "W_max": 206
        },
        {
          "x": 71,
          "a2": 0,
          "W_min": 210,
          "W_max": 210
        }
      ]
    },
    {
      "n0": 6,
      "n2": 8,
      "n4": 36,
      "m": 80,
      "N6_min": 1954,
      "N6_max": 1999,
      "e44_candidates": [
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72
      ],
      "joint_candidates": [
        {
          "x": 64,
          "a2": 8,
          "W_min": 168,
          "W_max": 196
        },
        {
          "x": 65,
          "a2": 6,
          "W_min": 174,
          "W_max": 201
        },
        {
          "x": 66,
          "a2": 4,
          "W_min": 180,
          "W_max": 206
        },
        {
          "x": 67,
          "a2": 2,
          "W_min": 186,
          "W_max": 211
        },
        {
          "x": 68,
          "a2": 0,
          "W_min": 192,
          "W_max": 216
        },
        {
          "x": 69,
          "a2": 0,
          "W_min": 198,
          "W_max": 219
        },
        {
          "x": 70,
          "a2": 0,
          "W_min": 204,
          "W_max": 222
        },
        {
          "x": 71,
          "a2": 0,
          "W_min": 210,
          "W_max": 225
        },
        {
          "x": 72,
          "a2": 0,
          "W_min": 216,
          "W_max": 228
        }
      ]
    },
    {
      "n0": 1,
      "n2": 13,
      "n4": 36,
      "m": 85,
      "N6_min": 1949,
      "N6_max": 1991,
      "e44_candidates": [
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72
      ],
      "joint_candidates": [
        {
          "x": 59,
          "a2": 13,
          "W_min": 138,
          "W_max": 216
        },
        {
          "x": 60,
          "a2": 11,
          "W_min": 144,
          "W_max": 221
        },
        {
          "x": 61,
          "a2": 9,
          "W_min": 150,
          "W_max": 226
        },
        {
          "x": 62,
          "a2": 7,
          "W_min": 156,
          "W_max": 231
        },
        {
          "x": 63,
          "a2": 5,
          "W_min": 162,
          "W_max": 236
        },
        {
          "x": 64,
          "a2": 3,
          "W_min": 168,
          "W_max": 241
        },
        {
          "x": 65,
          "a2": 1,
          "W_min": 174,
          "W_max": 246
        },
        {
          "x": 66,
          "a2": 0,
          "W_min": 180,
          "W_max": 250
        },
        {
          "x": 67,
          "a2": 0,
          "W_min": 186,
          "W_max": 253
        },
        {
          "x": 68,
          "a2": 0,
          "W_min": 192,
          "W_max": 256
        },
        {
          "x": 69,
          "a2": 0,
          "W_min": 198,
          "W_max": 259
        },
        {
          "x": 70,
          "a2": 0,
          "W_min": 204,
          "W_max": 262
        },
        {
          "x": 71,
          "a2": 0,
          "W_min": 210,
          "W_max": 265
        },
        {
          "x": 72,
          "a2": 0,
          "W_min": 216,
          "W_max": 268
        }
      ]
    },
    {
      "n0": 12,
      "n2": 1,
      "n4": 37,
      "m": 75,
      "N6_min": 1960,
      "N6_max": 2007,
      "e44_candidates": [
        73,
        74
      ],
      "joint_candidates": [
        {
          "x": 73,
          "a2": 1,
          "W_min": 216,
          "W_max": 216
        }
      ]
    },
    {
      "n0": 7,
      "n2": 6,
      "n4": 37,
      "m": 80,
      "N6_min": 1954,
      "N6_max": 1999,
      "e44_candidates": [
        68,
        69,
        70,
        71,
        72,
        73,
        74
      ],
      "joint_candidates": [
        {
          "x": 68,
          "a2": 6,
          "W_min": 186,
          "W_max": 201
        },
        {
          "x": 69,
          "a2": 4,
          "W_min": 192,
          "W_max": 206
        },
        {
          "x": 70,
          "a2": 2,
          "W_min": 198,
          "W_max": 211
        },
        {
          "x": 71,
          "a2": 0,
          "W_min": 204,
          "W_max": 216
        },
        {
          "x": 72,
          "a2": 0,
          "W_min": 210,
          "W_max": 219
        },
        {
          "x": 73,
          "a2": 0,
          "W_min": 216,
          "W_max": 222
        },
        {
          "x": 74,
          "a2": 0,
          "W_min": 222,
          "W_max": 225
        }
      ]
    },
    {
      "n0": 2,
      "n2": 11,
      "n4": 37,
      "m": 85,
      "N6_min": 1949,
      "N6_max": 1991,
      "e44_candidates": [
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74
      ],
      "joint_candidates": [
        {
          "x": 63,
          "a2": 11,
          "W_min": 156,
          "W_max": 211
        },
        {
          "x": 64,
          "a2": 9,
          "W_min": 162,
          "W_max": 216
        },
        {
          "x": 65,
          "a2": 7,
          "W_min": 168,
          "W_max": 221
        },
        {
          "x": 66,
          "a2": 5,
          "W_min": 174,
          "W_max": 226
        },
        {
          "x": 67,
          "a2": 3,
          "W_min": 180,
          "W_max": 231
        },
        {
          "x": 68,
          "a2": 1,
          "W_min": 186,
          "W_max": 236
        },
        {
          "x": 69,
          "a2": 0,
          "W_min": 192,
          "W_max": 240
        },
        {
          "x": 70,
          "a2": 0,
          "W_min": 198,
          "W_max": 243
        },
        {
          "x": 71,
          "a2": 0,
          "W_min": 204,
          "W_max": 246
        },
        {
          "x": 72,
          "a2": 0,
          "W_min": 210,
          "W_max": 249
        },
        {
          "x": 73,
          "a2": 0,
          "W_min": 216,
          "W_max": 252
        },
        {
          "x": 74,
          "a2": 0,
          "W_min": 222,
          "W_max": 255
        }
      ]
    },
    {
      "n0": 8,
      "n2": 4,
      "n4": 38,
      "m": 80,
      "N6_min": 1954,
      "N6_max": 1999,
      "e44_candidates": [
        72,
        73,
        74,
        75,
        76
      ],
      "joint_candidates": [
        {
          "x": 72,
          "a2": 4,
          "W_min": 204,
          "W_max": 210
        },
        {
          "x": 73,
          "a2": 2,
          "W_min": 210,
          "W_max": 215
        },
        {
          "x": 74,
          "a2": 0,
          "W_min": 216,
          "W_max": 220
        },
        {
          "x": 75,
          "a2": 0,
          "W_min": 222,
          "W_max": 223
        }
      ]
    },
    {
      "n0": 3,
      "n2": 9,
      "n4": 38,
      "m": 85,
      "N6_min": 1949,
      "N6_max": 1991,
      "e44_candidates": [
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76
      ],
      "joint_candidates": [
        {
          "x": 67,
          "a2": 9,
          "W_min": 174,
          "W_max": 210
        },
        {
          "x": 68,
          "a2": 7,
          "W_min": 180,
          "W_max": 215
        },
        {
          "x": 69,
          "a2": 5,
          "W_min": 186,
          "W_max": 220
        },
        {
          "x": 70,
          "a2": 3,
          "W_min": 192,
          "W_max": 225
        },
        {
          "x": 71,
          "a2": 1,
          "W_min": 198,
          "W_max": 230
        },
        {
          "x": 72,
          "a2": 0,
          "W_min": 204,
          "W_max": 234
        },
        {
          "x": 73,
          "a2": 0,
          "W_min": 210,
          "W_max": 237
        },
        {
          "x": 74,
          "a2": 0,
          "W_min": 216,
          "W_max": 240
        },
        {
          "x": 75,
          "a2": 0,
          "W_min": 222,
          "W_max": 243
        },
        {
          "x": 76,
          "a2": 0,
          "W_min": 228,
          "W_max": 246
        }
      ]
    },
    {
      "n0": 9,
      "n2": 2,
      "n4": 39,
      "m": 80,
      "N6_min": 1954,
      "N6_max": 1999,
      "e44_candidates": [
        76,
        77,
        78
      ],
      "joint_candidates": [
        {
          "x": 76,
          "a2": 2,
          "W_min": 222,
          "W_max": 223
        },
        {
          "x": 77,
          "a2": 0,
          "W_min": 228,
          "W_max": 228
        }
      ]
    },
    {
      "n0": 4,
      "n2": 7,
      "n4": 39,
      "m": 85,
      "N6_min": 1949,
      "N6_max": 1991,
      "e44_candidates": [
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78
      ],
      "joint_candidates": [
        {
          "x": 71,
          "a2": 7,
          "W_min": 192,
          "W_max": 213
        },
        {
          "x": 72,
          "a2": 5,
          "W_min": 198,
          "W_max": 218
        },
        {
          "x": 73,
          "a2": 3,
          "W_min": 204,
          "W_max": 223
        },
        {
          "x": 74,
          "a2": 1,
          "W_min": 210,
          "W_max": 228
        },
        {
          "x": 75,
          "a2": 0,
          "W_min": 216,
          "W_max": 232
        },
        {
          "x": 76,
          "a2": 0,
          "W_min": 222,
          "W_max": 235
        },
        {
          "x": 77,
          "a2": 0,
          "W_min": 228,
          "W_max": 238
        },
        {
          "x": 78,
          "a2": 0,
          "W_min": 234,
          "W_max": 241
        }
      ]
    },
    {
      "n0": 10,
      "n2": 0,
      "n4": 40,
      "m": 80,
      "N6_min": 1954,
      "N6_max": 1999,
      "e44_candidates": [
        80
      ],
      "joint_candidates": [
        {
          "x": 80,
          "a2": 0,
          "W_min": 240,
          "W_max": 240
        }
      ]
    },
    {
      "n0": 5,
      "n2": 5,
      "n4": 40,
      "m": 85,
      "N6_min": 1949,
      "N6_max": 1991,
      "e44_candidates": [
        75,
        76,
        77,
        78,
        79,
        80
      ],
      "joint_candidates": [
        {
          "x": 75,
          "a2": 5,
          "W_min": 210,
          "W_max": 220
        },
        {
          "x": 76,
          "a2": 3,
          "W_min": 216,
          "W_max": 225
        },
        {
          "x": 77,
          "a2": 1,
          "W_min": 222,
          "W_max": 230
        },
        {
          "x": 78,
          "a2": 0,
          "W_min": 228,
          "W_max": 234
        },
        {
          "x": 79,
          "a2": 0,
          "W_min": 234,
          "W_max": 237
        },
        {
          "x": 80,
          "a2": 0,
          "W_min": 240,
          "W_max": 240
        }
      ]
    },
    {
      "n0": 0,
      "n2": 10,
      "n4": 40,
      "m": 90,
      "N6_min": 1943,
      "N6_max": 1982,
      "e44_candidates": [
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ],
      "joint_candidates": [
        {
          "x": 70,
          "a2": 10,
          "W_min": 180,
          "W_max": 225
        },
        {
          "x": 71,
          "a2": 8,
          "W_min": 186,
          "W_max": 230
        },
        {
          "x": 72,
          "a2": 6,
          "W_min": 192,
          "W_max": 235
        },
        {
          "x": 73,
          "a2": 4,
          "W_min": 198,
          "W_max": 240
        },
        {
          "x": 74,
          "a2": 2,
          "W_min": 204,
          "W_max": 245
        },
        {
          "x": 75,
          "a2": 0,
          "W_min": 210,
          "W_max": 250
        },
        {
          "x": 76,
          "a2": 0,
          "W_min": 216,
          "W_max": 253
        },
        {
          "x": 77,
          "a2": 0,
          "W_min": 222,
          "W_max": 256
        },
        {
          "x": 78,
          "a2": 0,
          "W_min": 228,
          "W_max": 259
        },
        {
          "x": 79,
          "a2": 0,
          "W_min": 234,
          "W_max": 262
        },
        {
          "x": 80,
          "a2": 0,
          "W_min": 240,
          "W_max": 265
        }
      ]
    },
    {
      "n0": 6,
      "n2": 3,
      "n4": 41,
      "m": 85,
      "N6_min": 1949,
      "N6_max": 1991,
      "e44_candidates": [
        79,
        80,
        81,
        82
      ],
      "joint_candidates": [
        {
          "x": 79,
          "a2": 3,
          "W_min": 228,
          "W_max": 231
        },
        {
          "x": 80,
          "a2": 1,
          "W_min": 234,
          "W_max": 236
        },
        {
          "x": 81,
          "a2": 0,
          "W_min": 240,
          "W_max": 240
        }
      ]
    },
    {
      "n0": 1,
      "n2": 8,
      "n4": 41,
      "m": 90,
      "N6_min": 1943,
      "N6_max": 1982,
      "e44_candidates": [
        74,
        75,
        76,
        77,
        78,
        79,
        80,
        81,
        82
      ],
      "joint_candidates": [
        {
          "x": 74,
          "a2": 8,
          "W_min": 198,
          "W_max": 226
        },
        {
          "x": 75,
          "a2": 6,
          "W_min": 204,
          "W_max": 231
        },
        {
          "x": 76,
          "a2": 4,
          "W_min": 210,
          "W_max": 236
        },
        {
          "x": 77,
          "a2": 2,
          "W_min": 216,
          "W_max": 241
        },
        {
          "x": 78,
          "a2": 0,
          "W_min": 222,
          "W_max": 246
        },
        {
          "x": 79,
          "a2": 0,
          "W_min": 228,
          "W_max": 249
        },
        {
          "x": 80,
          "a2": 0,
          "W_min": 234,
          "W_max": 252
        },
        {
          "x": 81,
          "a2": 0,
          "W_min": 240,
          "W_max": 255
        },
        {
          "x": 82,
          "a2": 0,
          "W_min": 246,
          "W_max": 258
        }
      ]
    },
    {
      "n0": 7,
      "n2": 1,
      "n4": 42,
      "m": 85,
      "N6_min": 1949,
      "N6_max": 1991,
      "e44_candidates": [
        83,
        84
      ],
      "joint_candidates": [
        {
          "x": 83,
          "a2": 1,
          "W_min": 246,
          "W_max": 246
        }
      ]
    },
    {
      "n0": 2,
      "n2": 6,
      "n4": 42,
      "m": 90,
      "N6_min": 1943,
      "N6_max": 1982,
      "e44_candidates": [
        78,
        79,
        80,
        81,
        82,
        83,
        84
      ],
      "joint_candidates": [
        {
          "x": 78,
          "a2": 6,
          "W_min": 216,
          "W_max": 231
        },
        {
          "x": 79,
          "a2": 4,
          "W_min": 222,
          "W_max": 236
        },
        {
          "x": 80,
          "a2": 2,
          "W_min": 228,
          "W_max": 241
        },
        {
          "x": 81,
          "a2": 0,
          "W_min": 234,
          "W_max": 246
        },
        {
          "x": 82,
          "a2": 0,
          "W_min": 240,
          "W_max": 249
        },
        {
          "x": 83,
          "a2": 0,
          "W_min": 246,
          "W_max": 252
        },
        {
          "x": 84,
          "a2": 0,
          "W_min": 252,
          "W_max": 255
        }
      ]
    },
    {
      "n0": 3,
      "n2": 4,
      "n4": 43,
      "m": 90,
      "N6_min": 1943,
      "N6_max": 1982,
      "e44_candidates": [
        82,
        83,
        84,
        85,
        86
      ],
      "joint_candidates": [
        {
          "x": 82,
          "a2": 4,
          "W_min": 234,
          "W_max": 240
        },
        {
          "x": 83,
          "a2": 2,
          "W_min": 240,
          "W_max": 245
        },
        {
          "x": 84,
          "a2": 0,
          "W_min": 246,
          "W_max": 250
        },
        {
          "x": 85,
          "a2": 0,
          "W_min": 252,
          "W_max": 253
        }
      ]
    },
    {
      "n0": 4,
      "n2": 2,
      "n4": 44,
      "m": 90,
      "N6_min": 1943,
      "N6_max": 1982,
      "e44_candidates": [
        86,
        87,
        88
      ],
      "joint_candidates": [
        {
          "x": 86,
          "a2": 2,
          "W_min": 252,
          "W_max": 253
        },
        {
          "x": 87,
          "a2": 0,
          "W_min": 258,
          "W_max": 258
        }
      ]
    },
    {
      "n0": 5,
      "n2": 0,
      "n4": 45,
      "m": 90,
      "N6_min": 1943,
      "N6_max": 1982,
      "e44_candidates": [
        90
      ],
      "joint_candidates": [
        {
          "x": 90,
          "a2": 0,
          "W_min": 270,
          "W_max": 270
        }
      ]
    },
    {
      "n0": 0,
      "n2": 5,
      "n4": 45,
      "m": 95,
      "N6_min": 1938,
      "N6_max": 1973,
      "e44_candidates": [
        85,
        86,
        87,
        88,
        89,
        90
      ],
      "joint_candidates": [
        {
          "x": 85,
          "a2": 5,
          "W_min": 240,
          "W_max": 250
        },
        {
          "x": 86,
          "a2": 3,
          "W_min": 246,
          "W_max": 255
        },
        {
          "x": 87,
          "a2": 1,
          "W_min": 252,
          "W_max": 260
        },
        {
          "x": 88,
          "a2": 0,
          "W_min": 258,
          "W_max": 264
        },
        {
          "x": 89,
          "a2": 0,
          "W_min": 264,
          "W_max": 267
        },
        {
          "x": 90,
          "a2": 0,
          "W_min": 270,
          "W_max": 270
        }
      ]
    },
    {
      "n0": 1,
      "n2": 3,
      "n4": 46,
      "m": 95,
      "N6_min": 1938,
      "N6_max": 1973,
      "e44_candidates": [
        89,
        90,
        91,
        92
      ],
      "joint_candidates": [
        {
          "x": 89,
          "a2": 3,
          "W_min": 258,
          "W_max": 261
        },
        {
          "x": 90,
          "a2": 1,
          "W_min": 264,
          "W_max": 266
        },
        {
          "x": 91,
          "a2": 0,
          "W_min": 270,
          "W_max": 270
        }
      ]
    },
    {
      "n0": 2,
      "n2": 1,
      "n4": 47,
      "m": 95,
      "N6_min": 1938,
      "N6_max": 1973,
      "e44_candidates": [
        93,
        94
      ],
      "joint_candidates": [
        {
          "x": 93,
          "a2": 1,
          "W_min": 276,
          "W_max": 276
        }
      ]
    },
    {
      "n0": 0,
      "n2": 0,
      "n4": 50,
      "m": 100,
      "N6_min": 1933,
      "N6_max": 1964,
      "e44_candidates": [
        100
      ],
      "joint_candidates": [
        {
          "x": 100,
          "a2": 0,
          "W_min": 300,
          "W_max": 300
        }
      ]
    }
  ],
  "removed_profiles": []
}


==> anc/scripts/verify_round3_high_edge_filter.py <==
"""Exact necessary-profile enumeration for WOW-284, 1 November 2026.
Standard library only. No graph-realizability assertion or Lean replay.
Run: python scripts/verify_round3_high_edge_filter.py [output.json]
"""
from fractions import Fraction
from math import comb
from pathlib import Path
import json
import sys

def ceil_fraction(t):
    return -((-t.numerator)//t.denominator)

def enumerate_profiles():
    baseline=[]
    survivors=[]
    for b in range(51):
        for a in range(51-b):
            m=a+2*b
            if m%5:
                continue
            S2=4*a+16*b
            low=max(1950-m,ceil_fraction(Fraction(43*m*m-70200*m+119632500,58500)))
            high=min((Fraction(2200)-Fraction(5*m,6)-Fraction(S2,12)).__floor__(),
                     ceil_fraction(Fraction(4220000-2200*m-7*m*m,2000))-1)
            if low>high:
                continue
            row=dict(n0=50-a-b,n2=a,n4=b,m=m,N6_min=low,N6_max=high)
            baseline.append(row)
            h=a+b
            if (h and h<5) or (b and h<9) or h*(h-1)<4*a+16*b:
                continue
            B=comb(b,2)
            D4=min(4,b-1,(h-9)//2) if b else 0
            D2=min(2,b,(h-5)//2) if a else 0
            xs=[]
            for x in range(2*b+1):
                y=4*b-2*x
                z=a-2*b+x
                if x>B or y<0 or z<0 or 2*x>b*D4 or y>a*D2:
                    continue
                q,r=divmod(2*x,b) if b else (0,0)
                Wmin=b*q*(q-1)//2+r*q
                if max(0,y-a)+x+Wmin<=B:
                    xs.append(x)
            if xs:
                survivors.append(dict(row,e44_candidates=xs))
    assert len(baseline)==266
    assert len(survivors)==246
    ids={(r["n0"],r["n2"],r["n4"]) for r in survivors}
    removed=[r for r in baseline if (r["n0"],r["n2"],r["n4"]) not in ids]
    assert len(removed)==20
    return dict(status="NECESSARY_INTEGER_PROFILES_ONLY",baseline_count=266,
                surviving_count=246,removed_count=20,survivors=survivors,removed=removed)

if __name__=="__main__":
    result=enumerate_profiles()
    if len(sys.argv)>1:
        Path(sys.argv[1]).write_text(json.dumps(result,indent=2)+"\n",encoding="utf-8",newline="\n")
    print(json.dumps({k:v for k,v in result.items() if not isinstance(v,list)},indent=2))


==> anc/scripts/verify_round5_joint_pairs.py <==
"""Exact receiving check, independently regenerating the degree moments."""
from pathlib import Path
import json, hashlib
R=Path(__file__).resolve().parent
raw=(R/'WOW_JOINT_PILOT.json').read_bytes()
data=json.loads(raw)
def choose2(n): return n*(n-1)//2
def moments(b,cap):
    states={(0,0)}
    for _ in range(b):
        states={(s+t,w+choose2(t)) for s,w in states for t in range(cap+1)}
    return states
cache={}
old=kept=0
removed=[]
witnesses=[]
for profile in data['kept']:
    a,b=profile['n2'],profile['n4']
    # The original filter's radius-two caps, recomputed from its definition.
    h=a+b
    D4=min(4,b-1,(h-9)//2) if b else 0
    D2=min(2,b,(h-5)//2) if a else 0
    if b:
        assert D4>=0
    if a:
        assert D2>=0
    states=cache.setdefault((b,D4),moments(b,D4))
    bysum={}
    for s,w in states: bysum.setdefault(s,[]).append(w)
    surviving=[]
    for x in profile['e44_candidates']:
        old+=1
        y,z=4*b-2*x,a-2*b+x
        found=None
        for W in sorted(bysum.get(2*x,[])):
            for a2 in range(a+1):
                a0,a1=a-y+a2,y-2*a2
                if min(a0,a1)<0 or a1+2*a2!=y: continue
                if D2<2 and a2: continue
                if D2<1 and a1: continue
                counts=(x+W+a2,z+W-6*x+6*b+a0,y+6*x-2*W+a1)
                assert min(counts)>=0
                assert sum(counts)==2*a+8*b
                if all(v<=cap for v,cap in zip(counts,(choose2(b),choose2(a),a*b))):
                    found=(W,a2);break
            if found is not None:break
        if found is None:
            removed.append((a,b,x))
        else:
            kept+=1;surviving.append(x)
            witnesses.append(dict(a=a,b=b,x=x,W=found[0],a2=found[1]))
    assert surviving,profile
    assert surviving==[v['x'] for v in profile['joint_candidates']],(a,b,surviving)
assert old==2540 and kept==2515
assert len(removed)==25 and all(1<=a<=4 and x==2*b for a,b,x in removed)
# Independent direct binomial identities at all permitted vertex degrees.
for t in range(5):
    assert choose2(4-t)==choose2(t)-3*t+6
    assert t*(4-t)==3*t-2*choose2(t)
out=dict(status='EXACT_FINITE_CHECK_PASS_NOT_GRAPH_EXISTENCE',
    input_sha256=hashlib.sha256(raw).hexdigest(),profiles=len(data['kept']),
    baseline_pairs=old,joint_pairs=kept,removed=removed,witnesses=witnesses)
(R/'WOW_JOINT_RECEIVING_CHECK.json').write_text(json.dumps(out,indent=2)+'\n',encoding='utf-8')
print(json.dumps({k:v for k,v in out.items() if k!='witnesses'},indent=2))


==> anc/scripts/verify_round6_layer_vector.py <==
"""Independent exact algebra/profile check. No graph-existence search."""
from pathlib import Path
from fractions import Fraction as F
import json
R=Path(__file__).resolve().parent
f=[28,9,-1,-4];sizes=[1,6,30,13]
norm=sum(sizes[i]*f[i]**2 for i in range(4))
assert sum(sizes[i]*f[i] for i in range(4))==0 and norm==1508
assert all(-1+9-s-4*(5-s)==3*s-12 for s in range(6))
assert all(-4-(6-e)-4*e==-10-3*e for e in range(7))
# Each is a valid integer inequality on the entire admissible degree range.
assert all((s-2)*(s-3)>=0 for s in range(6))
assert all(e*(e-1)>=0 for e in range(7))
layer2=(9*(-180)+144*30,9*10-72*2)
layer3=(100*13-69*72,69*2)
lower=(82**2+6*32**2+layer2[0]+layer3[0],layer2[1]+layer3[1])
assert lower==(11900,84)
rayleigh=(F(10*norm-lower[0],norm),F(-lower[1],norm))
assert rayleigh==(F(795,377),F(-21,377))
assert rayleigh[0]+38*rayleigh[1]==-F(3,377)
# A separately generated three-variable form at tau=38, using minimal
# second moments only (not assuming their joint graphical realizability).
def quadratic(x,y,z):
    f0=-6*x-30*y-13*z
    ns=f0**2+6*x**2+30*y**2+13*z**2
    B0=f0+6*x;B1=f0+x+5*y
    # L2: x+y+5z+(y-z)*s, sum s=76, sum s^2=200.
    # L3: 6y+z+(z-y)*e, sum e=4, sum e^2=4.
    c2=x+y+5*z;d2=y-z;c3=6*y+z;d3=z-y
    bs=B0**2+6*B1**2+30*c2**2+2*c2*d2*76+d2**2*200+13*c3**2+2*c3*d3*4+d3**2*4
    return 10*ns-bs
basis=[(1,0,0),(0,1,0),(0,0,1)]
K=[[0]*3 for _ in range(3)]
for i in range(3):K[i][i]=quadratic(*basis[i])
for i in range(3):
    for j in range(i):
        aij=quadratic(*(basis[i][k]+basis[j][k] for k in range(3)))-K[i][i]-K[j][j]
        assert aij%2==0
        K[i][j]=K[j][i]=aij//2
assert K==[[240,944,316],[944,3844,1212],[316,1212,422]]
det=sum(K[0][j]*(K[1][(j+1)%3]*K[2][(j+2)%3]-K[1][(j+2)%3]*K[2][(j+1)%3]) for j in range(3))
assert det==-43200 and quadratic(9,-1,-4)==-12
profiles=[]
for j in range(11):
    m=5*j;S2=4*m
    lo=max(1950-m,(43*m*m-70200*m+119632500+58499)//58500)
    hi=min((26400-10*m-S2)//12,
        (4220000-2200*m-7*m*m-1)//2000)
    assert lo<=hi,(j,lo,hi)
    profiles.append(dict(n0=50-m,n2=m,n4=0,m=m,N6_min=lo,N6_max=hi,
        auxiliary_H='empty' if j==0 else f'C_{m} plus {50-m} isolated vertices'))
out=dict(status='EXACT_ARITHMETIC_PASS_NOT_GRAPH_EXISTENCE',layer_sizes=[1,6,30,13],
    vector=f,norm_squared=norm,Af_plus_f_norm_lower='11900+84*tau',
    rayleigh_bound='(795-21*tau)/377',tau38_bound='-3/377',matrix=K,
    determinant=det,profiles=profiles)
(R/'WOW_LAYER_EXACT_CHECKS.json').write_text(json.dumps(out,indent=2)+'\n',encoding='utf-8')
print(json.dumps(out,indent=2))

